Computer Algebra for Microhydrodynamics

I describe a method for computer algebra that helps with laborious calculations typically encountered in theoretical microhydrodynamics. The program mimics how humans calculate by matching patterns and making replacements according to the rules of algebra and calculus. This note gives an overview and walks through an example, while the accompanying code repository contains the implementation details, a tutorial, and more examples. The code repository is attached as supplementary material to this note, and maintained at https://github.com/jeinarsson/matte

==> anc/LICENSE <==
Copyright 2017 Jonas Einarsson

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

==> anc/Matte.m <==
(*
MIT License: https://opensource.org/licenses/MIT

Copyright 2017 Jonas Einarsson

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.
*)

BeginPackage["Matte`"]

ClearAll["Matte`*"];

(* Generating indices *)
gHighestIndex = 20; (*idx[1] to idx[20] are reserved for manual input*)
getNewIndex[] := Module[{},
   gHighestIndex = gHighestIndex + 1;
   idx[gHighestIndex]
   ];
getNewIndex[n_Integer] := Table[getNewIndex[], {k, 1, n}]
getLastIndex[] := idx[gHighestIndex];

(* Symmetries and dummy index renaming *)
Clear[renumber, renumberUnique,
   symmetryRules,
  symmetricTensorPattern, antisymmetricTensorPattern, tracelessTensorPattern];

symmetricTensorPattern = delta | e | T[_,_,_] | \[Gamma];
antisymmetricTensorPattern = o | op;
tracelessTensorPattern = a | e | \[Gamma]; 

symmetryRules = {

  (* Shuffle indices into sorted order, and in case of antisymmetric tensors multiplies with (-1) *)
  s_[before___, ii : idx[i_Integer], jj : idx[j_Integer], after___] :> s[before, jj, ii, after] /; j < i && MatchQ[s, symmetricTensorPattern],
  s_[before___, i_Integer, j_Integer, after___] :> s[before, j, i, after] /; j < i && MatchQ[s, symmetricTensorPattern],
  s_[before___, ii : idx[i_Integer], jj : idx[j_Integer], after___] :> -s[before, jj, ii, after] /; j < i && MatchQ[s, antisymmetricTensorPattern],
  s_[before___, i_Integer, j_Integer, after___] :> -s[before, j, i, after] /; j < i && MatchQ[s, antisymmetricTensorPattern],

  (* tracelessness *)
  s_[___, i_idx, ___, i_idx, ___] :> 0 /; MatchQ[s, tracelessTensorPattern] || MatchQ[s, antisymmetricTensorPattern],

  (* two-index contraction of symmetric and antisymmetric tensors give 0 *)
  s1_[i_idx, j_idx] s2_[idcs__] :> 0 /; (MatchQ[s1, antisymmetricTensorPattern] && MatchQ[s2, symmetricTensorPattern]) && ContainsAll[List[idcs], {i, j}],
  s1_[i_idx, j_idx] s2_[idcs__] :> 0 /; (MatchQ[s1, symmetricTensorPattern] && MatchQ[s2, antisymmetricTensorPattern]) && ContainsAll[List[idcs], {i, j}],
  s1_[i_idx, j_idx] v_[i_] v_[j_] :> 0 /; MatchQ[s1, antisymmetricTensorPattern]
};


(* 
Renumber
*)

(* Don't renumber if there are no indices *)
renumber[ex_] := ex /; FreeQ[ex, idx]

(* Map over terms in sums *)
renumber[ex_Plus] := Map[renumber, ex]

(* If free of sums, do actual renumbering *)
renumber[expr_] := Module[{ex, exidxs,
    allidx, idxWithCounts, freeIndices, dummyIndices, highestFreeIndex,
    newDummyIndices, dummyPositions, dummyOrdering, dummyRules},
   
   ex = expr //. symmetryRules;
   exidxs = ex /. s_[idxsequence : _idx ..]^2 :> idxs[idxsequence, idxsequence];
   allidx = Cases[exidxs, idx[i_Integer], Infinity, Heads -> True];
   idxWithCounts = Tally[allidx];
   freeIndices = First /@ Select[idxWithCounts, #[[2]] == 1 &];
   dummyIndices = First /@ Select[idxWithCounts, #[[2]] == 2 &];
   
   highestFreeIndex = If[Length[freeIndices] > 0,
     Max[freeIndices /. idx[n_] :> n],
     0];
   
   newDummyIndices = Table[idx[highestFreeIndex + k], {k, 1, Length[dummyIndices]}];
   dummyPositions = (Position[ex, #]) & /@ dummyIndices;
   dummyPositions = Map[If[Length[#] > 1, First /@ #, First[#]] &, dummyPositions];
   dummyOrdering = Ordering[dummyPositions];
   dummyRules = Table[
     dummyIndices[[dummyOrdering[[k]]]] -> newDummyIndices[[k]]
     , {k, 1, Length[dummyIndices]}];
   
   (ex /. dummyRules) //. symmetryRules
   ] /; FreeQ[ex, _Plus?(Not[FreeQ[#, idx]] &)]

(* Don't renumber if there are no indices *)
renumberUnique[ex_] := ex /; FreeQ[ex, idx]

(* Map over terms in sums *)
renumberUnique[ex_Plus] := Map[renumberUnique, ex]

(* If free of sums, do actual renumbering *)
renumberUnique[expr_] := Module[{ex, exidxs,
    allidx, idxWithCounts, freeIndices, dummyIndices,
    newDummyIndices, dummyPositions, dummyOrdering, dummyRules},
   
   ex = expr //. symmetryRules;
   exidxs = ex /. s_[idxsequence : _idx ..]^2 :> idxs[idxsequence, idxsequence];
   allidx = Cases[exidxs, idx[i_Integer], Infinity, Heads -> True];
   idxWithCounts = Tally[allidx];
   freeIndices = First /@ Select[idxWithCounts, #[[2]] == 1 &];
   dummyIndices = First /@ Select[idxWithCounts, #[[2]] == 2 &];
   
   newDummyIndices = Table[getNewIndex[], {k, 1, Length[dummyIndices]}];
   dummyPositions = (Position[ex, #]) & /@ dummyIndices;
   dummyPositions = Map[If[Length[#] > 1, First /@ #, First[#]] &, dummyPositions];
   dummyOrdering = Ordering[dummyPositions];
   dummyRules = Table[
     dummyIndices[[dummyOrdering[[k]]]] -> newDummyIndices[[k]]
     , {k, 1, Length[dummyIndices]}];
   
   (ex /. dummyRules) //. symmetryRules
   ] /; FreeQ[ex, _Plus?(Not[FreeQ[#, idx]] &)]


(****************
CONTRACTION AND MANIPULATION 
*****************)

(* Differentiation *)
Clear[partialr];

(* Nest multiple derivatives, eg partialr[ex, {i,j}]=partialr[partialr[ex,i],j]*)
partialr[ex_, idxs_List] := Fold[partialr, ex, idxs] 

(* Linearity *)
partialr[ex_Plus, i_] := Map[partialr[#, i] &, ex] 

(* Product rule *)
partialr[ex_Times, i_] := Take[ex, 1] partialr[Drop[ex, 1], i] + Drop[ex, 1] partialr[Take[ex, 1], i]

(* derivative of constants wrt r = 0 *)
partialr[ex_, i_] := 0 /; FreeQ[ex, invr | r | rhat] 

(* 1/r^m *)
partialr[invr[m_], i_] := -m r[i] invr[m + 2] 

(* r_i *)
partialr[r[i_], j_] := delta[i, j] 

(* shorthand for laplacian *)
laplacer[ex_] := Module[{j}, j = getNewIndex[];
  partialr[ex, {j, j}]
  ]



(* Tensor rules *)

Clear[tensorRules, transpose, trace]
Clear[choose2pairs]

(* Helper for T-tensors: generate (n choose 2) permutations of pairs from list *)
choose2pairs[list_] := Flatten[Table[
   Module[{},
    {Delete[list, {{i1}, {i2}}], {list[[i1]], list[[i2]]}}
    ]
   , {i1, 1, Length[list] - 1}, {i2, i1 + 1, Length[list]}
   ], 1]

(* Traces *)
transpose[s : symmetricTensorPattern] := s
transpose[s : antisymmetricTensorPattern] := -s
trace[before___, -x_, after___] := -trace[before, x, after]
trace[tracelessTensorPattern] := 0;
trace[antisymmetricTensorPattern] := 0;
trace[delta ..] := 3

(* Replacement rules *)
tensorRules = {
   (* treat invr's *)
   r[i_idx]^2 :> invr[-2],
   invr[m1_] invr[m2_] :> invr[m1 + m2],
   invr[m_]^n_ :> invr[m n],
   invr[0] :> 1,
   
   (* treat invk's *)
   k[i_idx]^2 :> invk[-2],
   invk[m1_] invk[m2_] :> invk[m1 + m2],
   invk[m_]^n_ :> invk[m n],
   invk[0] :> 1,
   
   (* contract deltas with other tensors *)
   delta[i_, j_idx] s_ :> (s /. j -> i) /; Not[FreeQ[s, j]],
   delta[j_idx, i_] s_ :> (s /. j -> i) /; Not[FreeQ[s, j]],
   
   (* traces & squares *)
   s_[_idx]^2 :> sqr[s],
   s_[i_idx, i_idx] :> trace[s],
   s_[i_idx, j_idx]^2 :> trace[s, transpose[s]],
   s_[i_idx, j_idx] s_[j_idx, i_idx] :> trace[s, s],
   
   
   (* treat T-tensors *)
   T[0, 0, kr_][] :> 1,
   T[n_, l_, kr_][idc__] :> 0 /; n < l,
   
   T[n_, l_, kr_][before___, i : idx[_Integer], i_, after___] :> 
    T[n - 2, l, kr][before, after],
   
   T[n_Integer, l_Integer, kr_][idc__] :> Module[{pairs},
      pairs = choose2pairs[List[idc]];
      2/(n (n + 1) - l (l + 1)) Sum[
        T[n - 2, l, kr][Sequence @@ p[[1]]] delta[Sequence @@ p[[2]]], {p, 
         pairs}]
      ] /; n > l
   };


(* Contract function *)
Clear[contract, contractNoRenumber];

(* Join tensor and symmetry rules *)
tensorAndSymmetryRules = Join[tensorRules, symmetryRules];

(* Map over lists of expressions *)
contractNoRenumber[ex_List] := Map[contractNoRenumber, ex];

(* distribute over terms in sum *)
contractNoRenumber[ex_Plus] := Map[contractNoRenumber, ex];

(* If no sums in expression, apply rules until convergence *)
contractNoRenumber[ex_] :=  
  FixedPoint[Expand[# /. tensorAndSymmetryRules] &, ex] /; FreeQ[ex, _Plus?(Not[FreeQ[#, idx]] &)];

(* If there are sums, Expand and try again *)
contractNoRenumber[ex_] := contractNoRenumber[Expand[ex]];

(* Main function: contract first, then renumber result *)
contract[ex_] := renumber[contractNoRenumber[ex]];

(*************
 PRETTY PRINTING 
 *************)

(* Split expressions into scalars & tensorial components *)
Clear[splitScalarsTensors];
tensorPattern=idx|sqr|trace;
splitScalarsTensors[ex_Times] := Module[{temp},
    (* gather scalar and tensorial part *)
    
    temp = GroupBy[List @@ ex, (FreeQ[#, tensorPattern] &)];
    
    (* multiply factors back together *)
    temp = Map[Times @@ # &, temp];
    
    {Lookup[temp, True, 1], Lookup[temp, False, 1]}
    ] /; FreeQ[ex, _Plus?(Not[FreeQ[#, idx]] &)];
splitScalarsTensors[ex_] := 
  If[FreeQ[ex, tensorPattern], {ex, 1}, {1, ex}] /; 
   FreeQ[ex, _Plus?(Not[FreeQ[#, idx]] &)];
splitScalarsTensors[ex_] := 
 Print["splitScalarsTensors: Error: Sum of tensorial expressions."]


Clear[prettyprint, prettyreplace]
(* this helper function applies the replacement rules *)
prettyreplace[ex_] := Module[{temp, prettyindices},
  prettyindices = {i, j, k, l, p, q, r, s};
  temp = ex /. {
     invr[m_] :> 1/r^m,
     delta -> \[Delta],
     eps -> \[Epsilon]
     };
  
  (* subscript index notation *)
  temp = temp /. s_[i : _idx ..] :> Subscript[s, i];
  
  (* numbered indices to letters *)
  temp = temp /. Table[idx[c] -> prettyindices[[c]], {c, 1, Length[prettyindices]}]
  ]

(* groups terms by tensorial expression and then calls prettyreplace *)
prettyprint[ex_] := Module[{temp},
  
  (* If not sum, nothing to collect, so just call prettyreplace *)
  If[Not[Head[ex] === Plus], Return[prettyreplace[ex]]];
  
  (* make list of terms in sum *)
  temp = List @@ ex;
  
  (* split each term into scalar and tensorial factors *)
  temp = splitScalarsTensors /@ temp;
  
  (* Group terms with equal tensorial expressions *)
  temp = GroupBy[temp, Last];
  
  (* Combine and simplify scalar prefactors *)
  temp = Map[Simplify@First@Total[#] &, temp];
  
  (* Convert association back to normal expression *)
  temp = prettyreplace @ Total @ KeyValueMap[Times, temp]
  ]

(* Extract all scalar prefactors of expression *)
Clear[getScalarPrefactors];
getScalarPrefactors[ex_] := Module[{temp},
  
  (* If not sum, nothing to collect, so just call splitScalarsTensors *)
  If[Not[Head[ex] === Plus], Return[{splitScalarsTensors[ex][[1]]}]];
  
  (* make list of terms in sum *)
  temp = List @@ ex;
  
  (* split each term into scalar and tensorial factors *)
  temp = splitScalarsTensors /@ temp;
  
  (* Group terms with equal tensorial expressions *)
  temp = GroupBy[temp, Last];
  
  (* Combine and simplify scalar prefactors *)
  temp = Map[Simplify@First@Total[#] &, temp];
  
  Values[temp]
  ]

(************
INTEGRATION
*************)

(* Generate unique pairings for isotropic tensors*)
Clear[uniquePairings];
uniquePairings[{a_, b_}] := {{{a, b}}} (* base case n=2 *)
uniquePairings[list_] := Flatten[Table[
   Table[Prepend[p, {list[[1]], list[[k]]}], {p, 
     uniquePairings[Delete[list, {{1}, {k}}]]}]
   , {k, 2, Length[list]}], 1]


Clear[angularIntegral, unitsphereIntegral, fluidVolumeIntegral];

 (* linearity *)
angularIntegral[ex_Plus] := Map[angularIntegral, ex]

(* trivial integrals *)
angularIntegral[1] := 4 Pi invr[-2] 
angularIntegral[r[_]] := 0

(* take everything except r[_idx] outside the angular integral *)
angularIntegral[extra_ (withr_: 1)] := 
 contractNoRenumber[extra angularIntegral[withr]] /; FreeQ[extra, r]

(* general integral of r[i_]r[j_]... *)
angularIntegral[HoldPattern[rs : Times[r[_] ..]]] := Module[{rindices, numr, integral},
  
  (* list indices of r *)
  rindices = Cases[List @@ rs, r[i : _idx] :> i];
  numr = Length[rindices];
  
  (* odd integral = 0 *)
  If[OddQ[numr], Return[0]];
  
  (* even integral: form all permutations of deltas with rindices and the prefactors *)
  integral = ((4 \[Pi])/(1 + numr))/((2^(numr/2) Gamma[1/2 + numr/2])/
      Sqrt[\[Pi]]) Sum[
     Product[delta[pp[[1]], pp[[2]]], {pp, p}],
     {p, uniquePairings[rindices]}];
  
  invr[-numr - 2] integral
  ]

(* Common application: integral over unit sphere *)
unitsphereIntegral[ex_] := angularIntegral[ex] /. invr[_] :> 1 // contractNoRenumber

(* Volume integral for r>1 *)
fluidVolumeIntegral[ex_] := Module[{x, a},
  a = contractNoRenumber[angularIntegral[ex]] /. invr[m_] :> 1/x^m;
  If[Head[a] === Plus,
    Map[Integrate[# , {x, 1, Infinity}] &, a]
    ,
    Integrate[a , {x, 1, Infinity}]
    ] // contract
  ]


(***************
FOURIER TRANSFORM
****************)

(* Convert between polyadics and T-tensors *)

Clear[toTtensors];

(* trivial case *)
toTtensors[ex_] := ex /; FreeQ[ex, r | k]

(* operate on one term at a time *)
toTtensors[ex_Plus] := Map[toTtensors, ex] // contract

(* extract all factors that are independent of r or k *)
toTtensors[extra_ (withrk_: 1)] := 
 contractNoRenumber[extra toTtensors[withrk]] /; FreeQ[extra, r[_] | k[_]]

(* match polyads in r and convert to sum of T-tensors *)
toTtensors[HoldPattern[(rs : Times[r[_] ..])]] := Module[{n, idc},
  n = Length[rs];
  idc = List @@ rs /. r[i : _idx] :> i;
  invr[-n] Total[Table[T[n, l, r][Sequence @@ idc], {l, n, 0, -2}]] // 
   contractNoRenumber
  ]
toTtensors[r[i : idx_]] := invr[-1] T[1, 1, r][i]

(* match polyads in k and convert to sum of T-tensors *)
toTtensors[HoldPattern[(ks : Times[k[_] ..])]] := Module[{n, idc},
  n = Length[ks];
  idc = List @@ ks /. k[i : _idx] :> i;
  invk[-n] Total[Table[T[n, l, k][Sequence @@ idc], {l, n, 0, -2}]] // 
   contractNoRenumber
  ]
toTtensors[k[i : idx_]] := invk[-1] T[1, 1, k][i]


Clear[toPolyadics];

(* Recursive replacement to lower values of l, and finally the trivial case *)
toPolyadics[ex_] := (
    ex //. {
      T[l_, l_, kr_][idc__] :> 
       Product[T[1, 1, kr][j], {j, List[idc]}] - 
         Sum[contractNoRenumber[T[l, j, kr][idc]], {j, l - 2, 0, -2}] /; 
        l > 1
      }
      ) //. {T[1, 1, r][idx_] :> invr[1] r[idx], T[1, 1, k][idx_] :> invk[1] k[idx]} // contract


(* Fourier transform of T-tensor expressions *)
Clear[fourierT, fourier]

(* fourier and invfourier works on polyadics *)
fourier[ex_] := ex // toTtensors // fourierT // toPolyadics
invfourier[ex_] := ex // toTtensors // invfourierT // toPolyadics

(* linearity *)
fourierT[ex_Plus] := Map[fourierT, ex] 
(* take everything except invr and r (incl T[_,_,r]) outside the transform *)
fourierT[extra_ (withr_: 1)] := contractNoRenumber[extra fourierT[withr]] /; FreeQ[extra, r | invr]

(* linearity *)
invfourierT[ex_Plus] := Map[invfourierT, ex] 
(* and take everything except invk and k (incl T[_,_,k]) outside the transform *)
invfourierT[extra_ (withk_: 1)] := contractNoRenumber[extra invfourierT[withk]] /; FreeQ[extra, k | invk]

(* prefactors *)
Psi[n_, l_] := (-I)^ l 2^(n + 3) Pi^(3/ 2) (Gamma[(l + 3 + n)/2])/(Gamma[(l - n)/2])/(Sqrt[2 Pi]^3)

(* the general case *)
fourierT[T[l_, l_, r][idc__]] := Psi[0, l] invk[3] T[l, l, k][idc] /; 
  Not[l <= 0 && EvenQ[l]] && Not[-l - 3 >= 0 && EvenQ[-l - 3]]

(* two edge cases m=0 and l=0 *)
fourierT[invr[m_]] := Psi[-m, 0] invk[3 - m] /;
  Not[m <= 0 && EvenQ[m]] && Not[m - 3 >= 0 && EvenQ[m - 3]]
fourierT[invr[m_] T[l_, l_, r][idc__]] := Psi[-m, l] invk[3 - m] T[l, l, k][idc] /;
  Not[m + l <= 0 && EvenQ[m + l]] && Not[m - l - 3 >= 0 && EvenQ[m - l - 3]]

(* same for invfourier, where we use that F^-1[f](r)=F[f](-r) (gives factor of (-1)^l) *)
invfourierT[invk[m_]] := Psi[-m, 0] invr[3 - m] /;
  Not[m <= 0 && EvenQ[m]] && Not[m - 3 >= 0 && EvenQ[m - 3]]
invfourierT[invk[m_] T[l_, l_, k][idc__]] := (-1)^l Psi[-m, l] invr[3 - m] T[l, l, r][idc] /; 
  Not[m + l <= 0 && EvenQ[m + l]] && Not[m - l - 3 >= 0 && EvenQ[m - l - 3]]
invfourierT[T[l_, l_, k][idc__]] := (-1)^l Psi[0, l] invr[3] T[l, l, r][idc] /;
  Not[l <= 0 && EvenQ[l]] && Not[-l - 3 >= 0 && EvenQ[-l - 3]]


Print["Matte package loaded. © 2017 Jonas Einarsson (me@jonaseinarsson.se)"]
Print["Released under the MIT License https://opensource.org/licenses/MIT"]

EndPackage[]

==> anc/README.md <==
# Matte

Symbolic Cartesian tensor algebra in Mathematica using pattern matching.

## Example

<img src="doc/fig/screenshot.png" alt="Example code" width="600"/>

## Getting started

The code consists of a convention for tensorial expressions on index notation, and a number of patterns and functions to manipulate these expressions according to the rules of algebra. 

The code is not meant as an encapsulated black box, and it does not solve [the general problem.](https://xkcd.com/974/) I think of it as a template that provides the fundamental functionality and methodology. In this template I can implement the patterns and rules I need for my particular calculation. The code is a shallow layer on top of Mathematica, meant to be as flexible as possible.

As a consequence I believe the only reasonable way to use this code is to understand it. Luckily it is only a few hundred lines of relatively simple code, and I explain the entire implementation in a series of tutorial notebooks.

If you do any substantial calculations on Cartesian tensor notation I believe you'll find a large return on your invested time. After walking through the tutorial notebooks you will have a good understanding of whether this method could help you, and how to adapt the code to your specific needs. 

Clone this repository, or [download the master branch as a .zip](https://github.com/jeinarsson/matte/archive/master.zip) to get all files mentioned below.

### Tutorials

I explain the entire basic implementation, step by step, in three tutorial notebooks. 

1. tutorial01-derivatives.nb representation and differentiation. 
2. tutorial02-contract.nb covers contraction and simplification.
3. tutorial03-indices.nb covers handling of dummy indices and other tensor symmetries. 

The seemingly arbitrary order is for pedagogical reasons - in order of increasing complexity.

After these three tutorials the essential code is finished. The two following tutorials implement new functionality on top of the basics, and illustrate how to extend and modify the code to suit your needs.

4. In tutorial04-integrals.nb we implement integration over spherical volumes and surfaces.
5. In tutorial05-fourier-transform.nb we implement the 3D Fourier transform of certain tensorial forms. This demonstrates how to add custom rules to the system, and deal with complicated algebraic manipulations.

### Examples

The examples have less explanatory text than the tutorials, but are more extensive examples of how I work with the method.

In example-sphere-in-sof-shear.nb I reproduce parts of the calculation in [(Einarsson & Mehlig, PRF 2017) (open access)](https://doi.org/10.1103/PhysRevFluids.2.063301). I compute the mobility of a sedimenting sphere in a second-order fluid shear flow by two methods: 1) evaluating the reciprocal integral theorem, and 2) calculating the flow velocity and stress fields and integrating them over the particle surface. 

In example-drop-in-quadratic-flow.nb I derive the flow velocity and stress fields inside and outside a spherical viscous drop suspended in a quadratic viscous flow. See e.g. [(Chan & Leal, JFM 1970)](http://dx.doi.org/10.1017/S0022112079000562) for background on the problem. The problem is very labor intensive because the boundary condition is given on the stress. Therefore, we must make an ansatz for the flow field, compute the stress associated with that ansatz, and apply the boundary conditions.

## To Package or Not to Package

In this repository [Matte.m](Matte.m) is the master version of the code. But I don't think of this code as a package - I use it as a template for new projects.

In practise I fork Matte.m for each new calculation so that I can hack freely on it without breaking any other calculation. Useful functions and ideas eventually make it back upstream manually. This is a consequence of the shallow hackable implementation, and while perhaps objectionable from a software engineering perspective it works well in a research environment. I don't need to care about backwards compatability, because each project is self-contained, and I can spend that effort on physics instead.

## History

For the past years I have worked on several theoretical calculations to understand particle dynamics in viscous flows. These calculations often involve overwhelming amounts of tedious tensor algebra - contracting products, taking derivatives, applying symmetries. Over time I have developed a method of dealing with this routine algebra using the pattern-matching capabilities of Mathematica. The code helps me evaluate mathematical expressions, and allows me more time to think about the physics.

This method in various incarnations is behind much of the mathematical work in [my publications.](https://arxiv.org/find/physics/1/au:+Einarsson_J/0/1/0/all/0/1) Several of those calculations would have been prohibitively tedious without computer assistance.

## Thanks

Kristian Gustafsson (Gothenburg University) who once upon a time got me started on the pattern matching path.

Joe Barakat (Stanford University) for inspiring me to finally clean up and release this code.

## License

Matte is Copyright 2017 Jonas Einarsson and released freely under the MIT License. See [LICENSE](LICENSE).


## Contact

email: me at jonaseinarsson.se


==> anc/example-drop-in-quadratic-flow.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     78536,       2259]
NotebookOptionsPosition[     75995,       2170]
NotebookOutlinePosition[     76355,       2186]
CellTagsIndexPosition[     76312,       2183]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Load Matte", "Title",
 CellChangeTimes->{{3.706534230617179*^9, 3.706534232145425*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"$Path", ",", 
    RowBox[{"NotebookDirectory", "[", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "Matte`"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.706534233023341*^9, 3.70653423585559*^9}, {
  3.7065343390118113`*^9, 3.706534339243882*^9}, {3.706534637945504*^9, 
  3.706534661580166*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation", "Title",
 CellChangeTimes->{{3.706551465629795*^9, 3.706551466503759*^9}}],

Cell[CellGroupData[{

Cell["General solutions to Stokes equations", "Section",
 CellChangeTimes->{{3.705856175505033*^9, 3.705856181753499*^9}}],

Cell[TextData[{
 "With ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Del]", "2"], 
      SubscriptBox["\[Phi]", 
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], ".."}], 
        SubscriptBox["j", "n"]}]]}], "=", "0"}], ",", " "}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Del]", "2"], 
     SubscriptBox["B", 
      RowBox[{
       RowBox[{
        SubscriptBox["kj", "1"], ".."}], 
       SubscriptBox["j", "n"]}]]}], "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", the general solution to Stokes eqns is\n",
 Cell[BoxData[{
  FormBox[
   RowBox[{
    SubscriptBox["u", "i"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "i"], 
       SubscriptBox["r", "k"]}], 
      SubscriptBox["B", 
       RowBox[{
        RowBox[{
         SubscriptBox["kj", "1"], ".."}], 
        SubscriptBox["j", "n"]}]]}], "-", 
     RowBox[{"2", 
      SubscriptBox["B", 
       RowBox[{
        RowBox[{
         SubscriptBox["ij", "1"], ".."}], 
        SubscriptBox["j", "n"]}]]}], " ", "+", 
     RowBox[{
      SubscriptBox["\[PartialD]", "i"], 
      SubscriptBox["\[Phi]", 
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], ".."}], 
        SubscriptBox["j", 
         RowBox[{"n", " "}]]}]]}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{"p", "=", 
    RowBox[{"2", 
     RowBox[{
      SubscriptBox["\[PartialD]", "k"], 
      SubscriptBox["B", 
       RowBox[{
        RowBox[{
         SubscriptBox["kj", "1"], ".."}], 
        SubscriptBox["j", "n"]}]]}]}]}], TraditionalForm]}],
  FormatType->"TraditionalForm"],
 "\n\nsee Tran-Cong & Blake 1982: \
https://doi.org/10.1016/0022-247X(82)90045-2\n\nFor the Laplace solutions, \
note\n",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["A", 
      RowBox[{
       RowBox[{
        SubscriptBox["ij", "1"], ".."}], 
       SubscriptBox["j", 
        RowBox[{"n", "-", "1"}]]}]], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], "..."}], 
        SubscriptBox["j", 
         RowBox[{"n", "-", "1"}]]}]], 
      SuperscriptBox["r", 
       RowBox[{"-", "1"}]]}]}]}], TraditionalForm]]],
 "=",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["A", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "1"], ".."}], 
       SubscriptBox["p", "n"]}]], 
     RowBox[{
      SubscriptBox["\[Delta]", 
       SubscriptBox["ip", "1"]], "(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["j", "1"], 
          SubscriptBox["p", "2"]}]], ".."}], 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["j", 
          RowBox[{"n", "-", "1"}]], 
         SubscriptBox["p", "n"]}]]}], ")"}], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], "..."}], 
        SubscriptBox["j", "n"]}]], 
      SuperscriptBox["r", 
       RowBox[{"-", "1"}]]}]}]}], TraditionalForm]]],
 " \nTherefore ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"take", " ", 
     SubscriptBox[
      SuperscriptBox["B", "1"], 
      RowBox[{
       RowBox[{
        SubscriptBox["kj", "1"], ".."}], 
       SubscriptBox["j", "n"]}]]}], "="}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      SubscriptBox["kj", "1"]], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        RowBox[{
         SubscriptBox["j", "2"], "..."}], 
        SubscriptBox["j", "n"]}]], 
      SuperscriptBox["r", 
       RowBox[{"-", "1"}]]}]}]}], TraditionalForm]]],
 "\n\nSimilarly\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Delta]", 
      SubscriptBox["ij", "1"]], 
     SubscriptBox["A", 
      RowBox[{
       RowBox[{
        SubscriptBox["j", "2"], ".."}], 
       SubscriptBox["j", 
        RowBox[{"n", "+", "1"}]]}]], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], "..."}], 
        SubscriptBox["j", 
         RowBox[{"n", "+", "1"}]]}]], 
      SuperscriptBox["r", 
       RowBox[{"-", "1"}]]}]}], "=", 
    RowBox[{
     SubscriptBox["A", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "1"], ".."}], 
       SubscriptBox["p", "n"]}]], 
     RowBox[{
      SubscriptBox["\[Delta]", 
       SubscriptBox["ij", "1"]], "(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["j", "2"], 
          SubscriptBox["p", "1"]}]], ".."}], 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["j", 
          RowBox[{"n", "+", "1"}]], 
         SubscriptBox["p", "n"]}]]}], ")"}], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], "..."}], 
        SubscriptBox["j", 
         RowBox[{"n", "+", "1"}]]}]], 
      SuperscriptBox["r", 
       RowBox[{"-", "1"}]]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " \nTherefore take ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["B", "2"], 
    RowBox[{
     RowBox[{
      SubscriptBox["kj", "1"], ".."}], 
     SubscriptBox["j", "n"]}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", 
     RowBox[{
      RowBox[{
       SubscriptBox["kj", "1"], "..."}], 
      SubscriptBox["j", "n"]}]], 
    SuperscriptBox["r", 
     RowBox[{"-", "1"}]]}], TraditionalForm]]],
 "\n\nAnd finally ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", 
    RowBox[{
     RowBox[{
      SubscriptBox["j", "1"], ".."}], 
     SubscriptBox["j", "n"]}]], TraditionalForm]]],
 "=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", 
     RowBox[{
      RowBox[{
       SubscriptBox["j", "1"], "..."}], 
      SubscriptBox["j", "n"]}]], 
    SuperscriptBox["r", 
     RowBox[{"-", "1"}]]}], TraditionalForm]]],
 "\n"
}], "Subsubsection",
 CellChangeTimes->{{3.7065515379708977`*^9, 3.7065516683466454`*^9}, {
   3.7065517300572023`*^9, 3.7065517849252787`*^9}, {3.706551831664626*^9, 
   3.70655188406859*^9}, 3.706552053930091*^9, {3.706553076848051*^9, 
   3.706553147424111*^9}, {3.706553278674081*^9, 3.706553419901043*^9}, {
   3.7065534881437817`*^9, 3.706553549956489*^9}, {3.706553633256857*^9, 
   3.706553697081699*^9}, {3.706553728222254*^9, 3.70655373616581*^9}, {
   3.706553786149658*^9, 3.7065538082933683`*^9}, {3.70655434554438*^9, 
   3.7065543665823793`*^9}, {3.706554483029605*^9, 3.7065546028334208`*^9}, {
   3.706556567496283*^9, 3.706556740135249*^9}, {3.706556777880584*^9, 
   3.706556788853921*^9}, {3.706556885676852*^9, 3.70655689156597*^9}, {
   3.7065569329016314`*^9, 3.7065569769832573`*^9}, {3.706557007166044*^9, 
   3.706557419252366*^9}, {3.706557461059593*^9, 3.70655746816955*^9}, {
   3.706557503432729*^9, 3.706557797818563*^9}, 3.706557842115816*^9, {
   3.706557878092477*^9, 3.706557888613344*^9}, {3.706559246532209*^9, 
   3.706559275616538*^9}, {3.70656004355062*^9, 3.7065600617265577`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Decaying", "Subchapter",
 CellChangeTimes->{{3.705856183434617*^9, 3.705856184830497*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "generalDecaying", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"generalDecaying", "[", 
    RowBox[{"n_", ",", "i_", ",", "a1_", ",", "a2_", ",", "a3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "u", ",", "p", ",", "\[IndentingNewLine]", "ii", ",", "k", ",", "j1n", 
        ",", "kj1n", ",", "j1", ",", "j2n", ",", "\[IndentingNewLine]", "B1", 
        ",", "B2", ",", "phi"}], "\[IndentingNewLine]", "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ii", "=", 
        RowBox[{"i", "/.", 
         RowBox[{
          RowBox[{"idx", "[", "k_", "]"}], "\[RuleDelayed]", "k"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"index", " ", "sequences"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"k", "=", 
        RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"j1n", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"idx", "[", 
           RowBox[{"k", "+", "ii"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"j1", "=", 
        RowBox[{"j1n", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"kj1n", "=", 
        RowBox[{"Prepend", "[", 
         RowBox[{"j1n", ",", "k"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"j2n", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{"j1n", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"laplace", " ", "solutions"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"B1", "=", 
        RowBox[{
         RowBox[{"a1", " ", 
          RowBox[{"delta", "[", 
           RowBox[{"k", ",", "j1"}], "]"}], 
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{"invr", "[", "1", "]"}], ",", "j2n"}], "]"}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"B2", "=", " ", 
        RowBox[{
         RowBox[{"a2", " ", 
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{"invr", "[", "1", "]"}], ",", "kj1n"}], "]"}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"phi", "=", 
        RowBox[{
         RowBox[{"a3", " ", 
          RowBox[{"delta", "[", 
           RowBox[{"i", ",", "k"}], "]"}], 
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{"invr", "[", "1", "]"}], ",", "kj1n"}], "]"}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "form", " ", "terms", " ", "in", " ", "general", " ", "solution"}], 
        " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"u", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"p", "=", "0"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"u", "=", 
        RowBox[{
         RowBox[{"u", "+", 
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "[", "k", "]"}], "B1"}], ",", "i"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"delta", "[", 
            RowBox[{"i", ",", "k"}], "]"}], "B1"}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{
         RowBox[{"p", "+", 
          RowBox[{"2", " ", 
           RowBox[{"partialr", "[", 
            RowBox[{"B1", ",", "k"}], "]"}]}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"u", "=", 
        RowBox[{
         RowBox[{"u", "+", 
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "[", "k", "]"}], "B2"}], ",", "i"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"delta", "[", 
            RowBox[{"i", ",", "k"}], "]"}], "B2"}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{
         RowBox[{"p", "+", 
          RowBox[{"2", " ", 
           RowBox[{"partialr", "[", 
            RowBox[{"B2", ",", "k"}], "]"}]}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"u", "=", 
        RowBox[{"u", "+", "phi"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"u", ",", "p"}], "}"}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{"n", ">", "0"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"testu", ",", "testp"}], "}"}], "=", 
      RowBox[{"generalDecaying", "[", 
       RowBox[{"k", ",", 
        RowBox[{"idx", "[", "1", "]"}], ",", "a", ",", "b", ",", "c"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"laplacer", "[", "testu", "]"}], "-", 
         RowBox[{"partialr", "[", 
          RowBox[{"testp", ",", 
           RowBox[{"idx", "[", "1", "]"}]}], "]"}]}], "//", "contract"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"partialr", "[", 
         RowBox[{"testu", ",", 
          RowBox[{"idx", "[", "1", "]"}]}], "]"}], "//", "contract"}]}], 
      "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"generalDecaying", "[", 
   RowBox[{"1", ",", 
    RowBox[{"idx", "[", "1", "]"}], ",", "a", ",", "b", ",", "c"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"#", " ", 
       RowBox[{"v", "[", 
        RowBox[{"idx", "[", "2", "]"}], "]"}]}], "//", "contract"}], ")"}], 
    "&"}], "/@", 
   RowBox[{"generalDecaying", "[", 
    RowBox[{"1", ",", 
     RowBox[{"idx", "[", "1", "]"}], ",", "a", ",", "b", ",", "c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "[", 
   RowBox[{"[", "1", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
   "prettyprint"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"generalDecaying", "[", 
   RowBox[{"2", ",", 
    RowBox[{"idx", "[", "1", "]"}], ",", "a", ",", "b", ",", "c"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"#", " ", 
       RowBox[{"(", 
        RowBox[{"e", "[", 
         RowBox[{
          RowBox[{"idx", "[", "2", "]"}], ",", 
          RowBox[{"idx", "[", "3", "]"}]}], "]"}], ")"}]}], "//", 
      "contract"}], ")"}], "&"}], "/@", 
   RowBox[{"generalDecaying", "[", 
    RowBox[{"2", ",", 
     RowBox[{"idx", "[", "1", "]"}], ",", "a", ",", "b", ",", "c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "[", 
   RowBox[{"[", "1", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
   "prettyprint"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"generalDecaying", "[", 
   RowBox[{"2", ",", 
    RowBox[{"idx", "[", "1", "]"}], ",", "a", ",", "b", ",", "c"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"#", " ", 
       RowBox[{"(", 
        RowBox[{"o", "[", 
         RowBox[{
          RowBox[{"idx", "[", "2", "]"}], ",", 
          RowBox[{"idx", "[", "3", "]"}]}], "]"}], ")"}]}], "//", 
      "contract"}], ")"}], "&"}], "/@", 
   RowBox[{"generalDecaying", "[", 
    RowBox[{"2", ",", 
     RowBox[{"idx", "[", "1", "]"}], ",", "a", ",", "b", ",", "c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "[", 
   RowBox[{"[", "1", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
  "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.705842932476245*^9, 3.7058430795367613`*^9}, {
   3.7058431596986637`*^9, 3.705843183189777*^9}, {3.705843213938002*^9, 
   3.705843298979424*^9}, {3.7058433952049026`*^9, 3.7058434045061274`*^9}, {
   3.7058434730526667`*^9, 3.705843494671715*^9}, {3.705843542512289*^9, 
   3.7058435516864758`*^9}, {3.7058435912602253`*^9, 3.705843593692955*^9}, {
   3.705843637585024*^9, 3.7058436669575043`*^9}, {3.70584604416109*^9, 
   3.7058460784448423`*^9}, {3.705846131441032*^9, 3.7058463675304813`*^9}, {
   3.70584639765243*^9, 3.705846408155839*^9}, {3.705846460192889*^9, 
   3.70584657874924*^9}, {3.705846611755416*^9, 3.70584665352169*^9}, {
   3.7058467242604637`*^9, 3.705846727279581*^9}, {3.705846764097542*^9, 
   3.7058467742200413`*^9}, {3.70584682548595*^9, 3.705846831612069*^9}, {
   3.705847076889434*^9, 3.705847133987958*^9}, {3.705847179890546*^9, 
   3.7058472306981153`*^9}, 3.7058472695556707`*^9, {3.705847319824112*^9, 
   3.70584736108243*^9}, {3.705847765914055*^9, 3.70584782079842*^9}, {
   3.705847864335067*^9, 3.705848071423654*^9}, {3.705848106078855*^9, 
   3.705848133324664*^9}, {3.7058518537402163`*^9, 3.705851853834957*^9}, {
   3.705851892067362*^9, 3.705851892216498*^9}, {3.70585194221699*^9, 
   3.705852058369296*^9}, {3.705856064344874*^9, 3.705856098655201*^9}, {
   3.705860605005411*^9, 3.705860649421002*^9}, {3.705860695249804*^9, 
   3.705860699541256*^9}, {3.7058607531859818`*^9, 3.705860774683785*^9}, 
   3.705860808557132*^9, {3.705861367802923*^9, 3.705861392482366*^9}, {
   3.7058614433820477`*^9, 3.705861499793786*^9}, {3.705861549465562*^9, 
   3.7058615504413548`*^9}, {3.705861608126405*^9, 3.705861675164616*^9}, {
   3.70586194584774*^9, 3.705862095409473*^9}, {3.705929752376576*^9, 
   3.7059298521596127`*^9}, {3.7059298857619257`*^9, 
   3.7059299371273403`*^9}, {3.7059302587826023`*^9, 3.705930259294243*^9}, {
   3.705952322927313*^9, 3.7059526253118753`*^9}, {3.705952997646986*^9, 
   3.705953023054534*^9}, {3.705953212300797*^9, 3.705953259506675*^9}, {
   3.705953293625225*^9, 3.705953505099835*^9}, {3.706037854811915*^9, 
   3.706037862181374*^9}, {3.7060394922018147`*^9, 3.706039558641594*^9}, {
   3.706039736313518*^9, 3.706039739661162*^9}, {3.706551532852316*^9, 
   3.706551533560236*^9}, {3.7065516842359343`*^9, 3.7065517179811277`*^9}, {
   3.706551792521481*^9, 3.706551808172969*^9}, {3.7065518947937*^9, 
   3.706552080800795*^9}, {3.706552117331306*^9, 3.70655257888557*^9}, {
   3.7065526285582314`*^9, 3.706552628628875*^9}, {3.706552680741558*^9, 
   3.706552690412196*^9}, {3.7065546161281223`*^9, 3.7065547226437187`*^9}, {
   3.706554753946612*^9, 3.7065548118594303`*^9}, {3.7065548431725273`*^9, 
   3.7065549733338633`*^9}, {3.706557897872766*^9, 3.706557920102393*^9}, {
   3.706558004245116*^9, 3.706558396764208*^9}, {3.706559287320476*^9, 
   3.706559465039928*^9}, {3.706559510574594*^9, 3.706559530054584*^9}, 
   3.706559562914383*^9, {3.706560069313971*^9, 3.706560074473165*^9}, 
   3.706560223819508*^9, {3.706560260788889*^9, 3.706560264010116*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Growing", "Subchapter",
 CellChangeTimes->{{3.705856187621447*^9, 3.705856188191518*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"invr", "[", 
    RowBox[{"-", "8"}], "]"}], 
   RowBox[{"partialr", "[", 
    RowBox[{
     RowBox[{"invr", "[", "1", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"idx", "[", "2", "]"}]}], "}"}]}], "]"}]}], "//", 
  "contract"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{"%", ",", 
    RowBox[{"idx", "[", "1", "]"}]}], "]"}], "//", "contract"}]}], "Input",
 CellChangeTimes->{{3.706559842363327*^9, 3.706559887116516*^9}, {
  3.7065599790750027`*^9, 3.706560014683898*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "generalGrowing", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"generalGrowing", "[", 
    RowBox[{"n_", ",", "i_", ",", "a1_", ",", "a2_", ",", "a3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "u", ",", "p", ",", "\[IndentingNewLine]", "ii", ",", "k", ",", "j1n", 
        ",", "kj1n", ",", "j1", ",", "j2n", ",", "\[IndentingNewLine]", "B1", 
        ",", "B2", ",", "phi"}], "\[IndentingNewLine]", "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ii", "=", 
        RowBox[{"i", "/.", 
         RowBox[{
          RowBox[{"idx", "[", "k_", "]"}], "\[RuleDelayed]", "k"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"index", " ", "sequences"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"k", "=", 
        RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"j1n", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"idx", "[", 
           RowBox[{"k", "+", "ii"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"j1", "=", 
        RowBox[{"j1n", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"kj1n", "=", 
        RowBox[{"Prepend", "[", 
         RowBox[{"j1n", ",", "k"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"j2n", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{"j1n", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"laplace", " ", "solutions"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"B1", "=", 
        RowBox[{
         RowBox[{"a1", " ", 
          RowBox[{"delta", "[", 
           RowBox[{"k", ",", "j1"}], "]"}], 
          RowBox[{"invr", "[", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"n", "-", "1"}], ")"}]}], "+", "1"}], ")"}]}], "]"}], 
          
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{"invr", "[", "1", "]"}], ",", "j2n"}], "]"}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"B2", "=", " ", 
        RowBox[{
         RowBox[{"a2", " ", 
          RowBox[{"invr", "[", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"n", "+", "1"}], ")"}]}], "+", "1"}], ")"}]}], "]"}], 
          
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{"invr", "[", "1", "]"}], ",", "kj1n"}], "]"}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"phi", "=", 
        RowBox[{
         RowBox[{"a3", " ", 
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"invr", "[", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "n"}], "+", "1"}], ")"}]}], "]"}], 
             RowBox[{"partialr", "[", 
              RowBox[{
               RowBox[{"invr", "[", "1", "]"}], ",", "j1n"}], "]"}]}], ",", 
            "i"}], "]"}]}], "//", "contractNoRenumber"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "form", " ", "terms", " ", "in", " ", "general", " ", "solution"}], 
        " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"u", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"p", "=", "0"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"u", "=", 
        RowBox[{
         RowBox[{"u", "+", 
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "[", "k", "]"}], "B1"}], ",", "i"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"delta", "[", 
            RowBox[{"i", ",", "k"}], "]"}], "B1"}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{
         RowBox[{"p", "+", 
          RowBox[{"2", " ", 
           RowBox[{"partialr", "[", 
            RowBox[{"B1", ",", "k"}], "]"}]}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"u", "=", 
        RowBox[{
         RowBox[{"u", "+", 
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "[", "k", "]"}], "B2"}], ",", "i"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"delta", "[", 
            RowBox[{"i", ",", "k"}], "]"}], "B2"}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{
         RowBox[{"p", "+", 
          RowBox[{"2", " ", 
           RowBox[{"partialr", "[", 
            RowBox[{"B2", ",", "k"}], "]"}]}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"u", "=", 
        RowBox[{"u", "+", "phi"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"u", ",", "p"}], "}"}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{"n", ">", "0"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"testu", ",", "testp"}], "}"}], "=", 
      RowBox[{"generalGrowing", "[", 
       RowBox[{"k", ",", 
        RowBox[{"idx", "[", "1", "]"}], ",", "a", ",", "b", ",", "c"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"laplacer", "[", "testu", "]"}], "-", 
         RowBox[{"partialr", "[", 
          RowBox[{"testp", ",", 
           RowBox[{"idx", "[", "1", "]"}]}], "]"}]}], "//", "contract"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"partialr", "[", 
         RowBox[{"testu", ",", 
          RowBox[{"idx", "[", "1", "]"}]}], "]"}], "//", "contract"}]}], 
      "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"generalGrowing", "[", 
   RowBox[{"1", ",", 
    RowBox[{"idx", "[", "1", "]"}], ",", "a", ",", "b", ",", "c"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"#", " ", 
       RowBox[{"v", "[", 
        RowBox[{"idx", "[", "2", "]"}], "]"}]}], "//", "contract"}], ")"}], 
    "&"}], "/@", 
   RowBox[{"generalGrowing", "[", 
    RowBox[{"1", ",", 
     RowBox[{"idx", "[", "1", "]"}], ",", "a", ",", "b", ",", "c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "[", 
   RowBox[{"[", "1", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
   "prettyprint"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"generalGrowing", "[", 
   RowBox[{"2", ",", 
    RowBox[{"idx", "[", "1", "]"}], ",", "a", ",", "b", ",", "c"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"#", " ", 
       RowBox[{"(", 
        RowBox[{"e", "[", 
         RowBox[{
          RowBox[{"idx", "[", "2", "]"}], ",", 
          RowBox[{"idx", "[", "3", "]"}]}], "]"}], ")"}]}], "//", 
      "contract"}], ")"}], "&"}], "/@", 
   RowBox[{"generalGrowing", "[", 
    RowBox[{"2", ",", 
     RowBox[{"idx", "[", "1", "]"}], ",", "a", ",", "b", ",", "c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "[", 
   RowBox[{"[", "1", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
   "prettyprint"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"generalGrowing", "[", 
   RowBox[{"2", ",", 
    RowBox[{"idx", "[", "1", "]"}], ",", "a", ",", "b", ",", "c"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"#", " ", 
       RowBox[{"(", 
        RowBox[{"o", "[", 
         RowBox[{
          RowBox[{"idx", "[", "2", "]"}], ",", 
          RowBox[{"idx", "[", "3", "]"}]}], "]"}], ")"}]}], "//", 
      "contract"}], ")"}], "&"}], "/@", 
   RowBox[{"generalGrowing", "[", 
    RowBox[{"2", ",", 
     RowBox[{"idx", "[", "1", "]"}], ",", "a", ",", "b", ",", "c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "[", 
   RowBox[{"[", "1", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
  "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.7058482809484997`*^9, 3.7058483144786167`*^9}, {
   3.705849006910047*^9, 3.705849146581642*^9}, {3.705849307693493*^9, 
   3.70584931825811*^9}, {3.705849360009386*^9, 3.705849401403502*^9}, {
   3.705849437606222*^9, 3.7058494415169687`*^9}, {3.705849500002471*^9, 
   3.7058495340943336`*^9}, {3.7058495678214617`*^9, 3.705849567908909*^9}, {
   3.705849683209524*^9, 3.7058498547968197`*^9}, {3.7058499660090103`*^9, 
   3.705850089622999*^9}, {3.705850150947481*^9, 3.705850151747974*^9}, {
   3.705850235584586*^9, 3.705850282730681*^9}, {3.705850889043285*^9, 
   3.705850903032363*^9}, {3.705851420588282*^9, 3.705851554747554*^9}, {
   3.705851588250896*^9, 3.705851675709332*^9}, {3.7058517340168324`*^9, 
   3.7058518089893007`*^9}, {3.705852071063407*^9, 3.705852071714738*^9}, {
   3.7058558269640837`*^9, 3.705855855791671*^9}, {3.7058558899681892`*^9, 
   3.705855934116694*^9}, {3.705855975944541*^9, 3.705855980484892*^9}, {
   3.705862333267645*^9, 3.705862354316923*^9}, {3.705863330801073*^9, 
   3.705863345795433*^9}, {3.7058641338848057`*^9, 3.705864140735261*^9}, 
   3.7058642719227324`*^9, {3.705864304142866*^9, 3.705864326799079*^9}, {
   3.705864415480544*^9, 3.705864486406597*^9}, {3.7058645359153423`*^9, 
   3.705864549719426*^9}, {3.705864971163581*^9, 3.705865002804591*^9}, {
   3.705865159356573*^9, 3.705865159466489*^9}, {3.705865964224573*^9, 
   3.705866001755674*^9}, {3.705866146268407*^9, 3.7058662185571833`*^9}, {
   3.705866259993896*^9, 3.705866269438426*^9}, {3.705866433871167*^9, 
   3.705866459399951*^9}, 3.705866493337566*^9, {3.705866606215405*^9, 
   3.7058667135953083`*^9}, {3.705866780001026*^9, 3.705866780218226*^9}, {
   3.7058674363178873`*^9, 3.70586743952177*^9}, {3.705867470421317*^9, 
   3.705867576933373*^9}, {3.705867706180353*^9, 3.705867714209693*^9}, {
   3.705934117182727*^9, 3.705934119411973*^9}, {3.705953802874538*^9, 
   3.705953856883648*^9}, {3.705953931962091*^9, 3.705953967511448*^9}, {
   3.705954012044012*^9, 3.7059540410637293`*^9}, {3.705954186601431*^9, 
   3.705954200674987*^9}, {3.705954282714527*^9, 3.7059542828430758`*^9}, {
   3.705954315725366*^9, 3.705954315838694*^9}, {3.706037918629202*^9, 
   3.706037923115079*^9}, {3.706037955313449*^9, 3.706037955436206*^9}, {
   3.706038019181795*^9, 3.706038088987113*^9}, {3.706038482061532*^9, 
   3.7060386020648823`*^9}, {3.706038870553753*^9, 3.706038876735746*^9}, {
   3.706038968781505*^9, 3.7060389705596848`*^9}, {3.70603904810324*^9, 
   3.706039054500059*^9}, {3.7060390963031273`*^9, 3.7060391046533213`*^9}, {
   3.706039169030065*^9, 3.706039278429617*^9}, {3.706039334345789*^9, 
   3.706039359639907*^9}, {3.706039415566284*^9, 3.7060394385808992`*^9}, {
   3.706039724486758*^9, 3.706039730243093*^9}, {3.706559574813264*^9, 
   3.706559685620739*^9}, {3.7065600864481583`*^9, 3.706560174307132*^9}, {
   3.706560281225362*^9, 3.7065602834487677`*^9}}],

Cell[CellGroupData[{

Cell["Type in u00 (general quadratic field) ", "Section",
 CellChangeTimes->{{3.70585726157199*^9, 3.705857281791733*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"getu00", "[", "i_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"j", ",", "k"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"j", ",", "k"}], "}"}], "=", 
      RowBox[{"getNewIndex", "[", "2", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"U", "[", "i", "]"}], "+", 
      RowBox[{
       RowBox[{"o", "[", 
        RowBox[{"i", ",", "j"}], "]"}], 
       RowBox[{"r", "[", "j", "]"}]}], "+", 
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"i", ",", "j"}], "]"}], 
       RowBox[{"r", "[", "j", "]"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "5"}], " ", 
       RowBox[{"\[Kappa]", "[", "j", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"invr", "[", 
           RowBox[{"-", "2"}], "]"}], 
          RowBox[{"delta", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"r", "[", "i", "]"}], 
          RowBox[{"r", "[", "j", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Gamma]", "[", 
        RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
       RowBox[{"r", "[", "j", "]"}], 
       RowBox[{"r", "[", "k", "]"}]}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getp00", "[", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "j", "}"}], ",", 
    RowBox[{
     RowBox[{"j", "=", 
      RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"2", 
      RowBox[{"\[Kappa]", "[", "j", "]"}], 
      RowBox[{"r", "[", "j", "]"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getu00gradient", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"partialr", "[", 
     RowBox[{
      RowBox[{"getu00", "[", "i", "]"}], ",", "j"}], "]"}], "//", 
    "contract"}], "//", "renumberUnique"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getu00strain", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"getu00gradient", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"getu00gradient", "[", 
       RowBox[{"j", ",", "i"}], "]"}]}]}], "//", "contract"}], "//", 
   "renumberUnique"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getsigma00", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"getp00", "[", "]"}]}], 
       RowBox[{"delta", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"getu00strain", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}], "//", "contract"}], "//", 
    "renumberUnique"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "that", " ", "u00", " ", "and", " ", "p00", " ", "satisfy", 
    " ", "Stokes", " ", "eqns"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"laplacer", "[", 
     RowBox[{"getu00", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}], "]"}], "-", 
    RowBox[{"partialr", "[", 
     RowBox[{
      RowBox[{"getp00", "[", "]"}], ",", 
      RowBox[{"idx", "[", "1", "]"}]}], "]"}]}], "//", "contract"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getu00", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}], "//", "contract"}], "//", 
  "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getsigma00", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], "//", "contract"}], "//", 
  "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.705856295811919*^9, 3.705856555876853*^9}, {
   3.705856735980461*^9, 3.705856749917035*^9}, {3.705856824841763*^9, 
   3.7058568262220707`*^9}, {3.705856910154727*^9, 3.705857050900013*^9}, {
   3.70585718699256*^9, 3.705857188481749*^9}, 3.7058572378399477`*^9, {
   3.705857383626419*^9, 3.70585739214386*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getu00", "[", 
     RowBox[{"idx", "[", "1", "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
   "contract"}], "//", "prettyprint"}]], "Input",
 CellChangeTimes->{{3.705857407945856*^9, 3.705857410875242*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ansatz for outer flow", "Section",
 CellChangeTimes->{{3.705862277609357*^9, 3.705862281342679*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ak", "=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"up01ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"U", "[", 
         RowBox[{"idx", "[", "2", "]"}], "]"}]}], "//", "contract"}], ")"}], 
     "&"}], "/@", 
    RowBox[{"generalDecaying", "[", 
     RowBox[{"1", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"au", "[", "ak", "]"}], ",", 
      RowBox[{"bu", "[", "ak", "]"}], ",", 
      RowBox[{"cu", "[", "ak", "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"up01ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"\[Kappa]", "[", 
         RowBox[{"idx", "[", "2", "]"}], "]"}]}], "//", "contract"}], ")"}], 
     "&"}], "/@", 
    RowBox[{"generalDecaying", "[", 
     RowBox[{"1", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"au", "[", "ak", "]"}], ",", 
      RowBox[{"bu", "[", "ak", "]"}], ",", 
      RowBox[{"cu", "[", "ak", "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"up01ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"e", "[", 
         RowBox[{
          RowBox[{"idx", "[", "2", "]"}], ",", 
          RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "//", "contract"}], 
      ")"}], "&"}], "/@", 
    RowBox[{"generalDecaying", "[", 
     RowBox[{"2", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"au", "[", "ak", "]"}], ",", 
      RowBox[{"bu", "[", "ak", "]"}], ",", 
      RowBox[{"cu", "[", "ak", "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"up01ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"o", "[", 
         RowBox[{
          RowBox[{"idx", "[", "2", "]"}], ",", 
          RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "//", "contract"}], 
      ")"}], "&"}], "/@", 
    RowBox[{"generalDecaying", "[", 
     RowBox[{"2", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"au", "[", "ak", "]"}], ",", 
      RowBox[{"bu", "[", "ak", "]"}], ",", 
      RowBox[{"cu", "[", "ak", "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"up01ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{
          RowBox[{"idx", "[", "2", "]"}], ",", 
          RowBox[{"idx", "[", "3", "]"}], ",", 
          RowBox[{"idx", "[", "4", "]"}]}], "]"}]}], "//", "contract"}], 
      ")"}], "&"}], "/@", 
    RowBox[{"generalDecaying", "[", 
     RowBox[{"3", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"au", "[", "ak", "]"}], ",", 
      RowBox[{"bu", "[", "ak", "]"}], ",", 
      RowBox[{"cu", "[", "ak", "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"up01totalansatz", "=", 
   RowBox[{"contract", "/@", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"up01ansatz", "[", "k", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "ak"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u01totalansatz", "=", 
   RowBox[{"up01totalansatz", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p01totalansatz", "=", 
   RowBox[{"up01totalansatz", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"u01totalansatz", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{"p01totalansatz", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.705857315355328*^9, 3.7058573664661818`*^9}, {
   3.7058574277531967`*^9, 3.7058575176220903`*^9}, {3.705857563671308*^9, 
   3.70585758741098*^9}, {3.705857617933023*^9, 3.7058576384854097`*^9}, {
   3.70585766936735*^9, 3.705857687237995*^9}, {3.705857766713957*^9, 
   3.70585777437497*^9}, {3.705862119561716*^9, 3.705862159795888*^9}, {
   3.705862204392448*^9, 3.705862231398884*^9}, {3.705867767370438*^9, 
   3.705867830482958*^9}, 3.705928266663948*^9, {3.7059344540698137`*^9, 
   3.705934526896188*^9}, {3.705934595250276*^9, 3.7059347216665487`*^9}, {
   3.705935209983333*^9, 3.7059352151070538`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ansatz for inner flow", "Section",
 CellChangeTimes->{{3.705862286300487*^9, 3.705862288650692*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ak", "=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vq01ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"U", "[", 
         RowBox[{"idx", "[", "2", "]"}], "]"}]}], "//", "contract"}], ")"}], 
     "&"}], "/@", 
    RowBox[{"generalGrowing", "[", 
     RowBox[{"1", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"av", "[", "ak", "]"}], ",", 
      RowBox[{"bv", "[", "ak", "]"}], ",", 
      RowBox[{"cv", "[", "ak", "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vq01ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"\[Kappa]", "[", 
         RowBox[{"idx", "[", "2", "]"}], "]"}]}], "//", "contract"}], ")"}], 
     "&"}], "/@", 
    RowBox[{"generalGrowing", "[", 
     RowBox[{"1", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"av", "[", "ak", "]"}], ",", 
      RowBox[{"bv", "[", "ak", "]"}], ",", 
      RowBox[{"cv", "[", "ak", "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vq01ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"e", "[", 
         RowBox[{
          RowBox[{"idx", "[", "2", "]"}], ",", 
          RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "//", "contract"}], 
      ")"}], "&"}], "/@", 
    RowBox[{"generalGrowing", "[", 
     RowBox[{"2", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"av", "[", "ak", "]"}], ",", 
      RowBox[{"bv", "[", "ak", "]"}], ",", 
      RowBox[{"cv", "[", "ak", "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vq01ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"o", "[", 
         RowBox[{
          RowBox[{"idx", "[", "2", "]"}], ",", 
          RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "//", "contract"}], 
      ")"}], "&"}], "/@", 
    RowBox[{"generalGrowing", "[", 
     RowBox[{"2", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"av", "[", "ak", "]"}], ",", 
      RowBox[{"bv", "[", "ak", "]"}], ",", 
      RowBox[{"cv", "[", "ak", "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vq01ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{
          RowBox[{"idx", "[", "2", "]"}], ",", 
          RowBox[{"idx", "[", "3", "]"}], ",", 
          RowBox[{"idx", "[", "4", "]"}]}], "]"}]}], "//", "contract"}], 
      ")"}], "&"}], "/@", 
    RowBox[{"generalGrowing", "[", 
     RowBox[{"3", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"av", "[", "ak", "]"}], ",", 
      RowBox[{"bv", "[", "ak", "]"}], ",", 
      RowBox[{"cv", "[", "ak", "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vq01totalansatz", "=", 
   RowBox[{"contract", "/@", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"vq01ansatz", "[", "k", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "ak"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v01totalansatz", "=", 
   RowBox[{"vq01totalansatz", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q01totalansatz", "=", 
   RowBox[{"vq01totalansatz", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"v01totalansatz", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{"q01totalansatz", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.705862290983223*^9, 3.705862325855301*^9}, {
   3.705867758997614*^9, 3.705867760887031*^9}, {3.705867836709218*^9, 
   3.705867866571869*^9}, {3.705867995991111*^9, 3.7058679987455807`*^9}, {
   3.70592825183941*^9, 3.705928258562668*^9}, {3.705930406252672*^9, 
   3.705930433423431*^9}, 3.705933600354895*^9, 3.705934089308771*^9, {
   3.7059347478970947`*^9, 3.705934798102084*^9}, {3.705934829065942*^9, 
   3.705934862499198*^9}, {3.705935247080722*^9, 3.705935249009089*^9}}],

Cell[CellGroupData[{

Cell["Boundary conditions", "Subsubsection",
 CellChangeTimes->{{3.705928843613618*^9, 3.705928845629545*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"bcsols", ",", "u01step", ",", "v01step"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bck", "=", "0"}], ";"}], 
  RowBox[{"(*", "counter", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u01step", "[", "0", "]"}], "=", "u01totalansatz"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v01step", "[", "0", "]"}], "=", "v01totalansatz"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u01step", "[", "0", "]"}], "//", 
  "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v01step", "[", "0", "]"}], "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.705928847970096*^9, 3.705928940618191*^9}, 
   3.705928976893497*^9, {3.7059294315245237`*^9, 3.7059294328551197`*^9}, {
   3.705934873225521*^9, 3.7059348735077143`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["velocity BC", "Subsubsection",
 CellChangeTimes->{{3.7059284651341343`*^9, 3.705928492246682*^9}, {
  3.7059286794461184`*^9, 3.705928685715847*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bck", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bc", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"u01step", "[", 
       RowBox[{"bck", "-", "1"}], "]"}], "-", 
      RowBox[{"v01step", "[", 
       RowBox[{"bck", "-", "1"}], "]"}], "+", 
      RowBox[{"getu00", "[", 
       RowBox[{"idx", "[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{
      RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
    "contract"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"prettyprint", "[", "bc", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqns", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"getScalarPrefactors", "[", "bc", "]"}], "\[Equal]", "0"}], "//",
     "Thread"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eqns", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{"eqns", ",", 
      RowBox[{"s_", "[", "i_Integer", "]"}], ",", "Infinity"}], "]"}], "//", 
    "DeleteDuplicates"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{"eqns", ",", "vars"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bcsols", "[", "bck", "]"}], "=", 
    RowBox[{"%", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u01step", "[", "bck", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"u01step", "[", 
      RowBox[{"bck", "-", "1"}], "]"}], "/.", 
     RowBox[{"bcsols", "[", "bck", "]"}]}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"v01step", "[", "bck", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"v01step", "[", 
       RowBox[{"bck", "-", "1"}], "]"}], "/.", 
      RowBox[{"bcsols", "[", "bck", "]"}]}], "//", "contract"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u01step", "[", "bck", "]"}], "//", 
  "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v01step", "[", "bck", "]"}], "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.7058680069176826`*^9, 3.705868217522038*^9}, {
   3.705868285691814*^9, 3.705868485887239*^9}, 3.70588870149621*^9, {
   3.70592827425845*^9, 3.705928301851169*^9}, {3.70592836266009*^9, 
   3.70592845614318*^9}, 3.705928565019315*^9, {3.705928828891369*^9, 
   3.705928864677148*^9}, {3.705928945932989*^9, 3.705929016698366*^9}, 
   3.7059290748585863`*^9, {3.705929161094219*^9, 3.705929172409719*^9}, {
   3.70593103615895*^9, 3.7059310390634212`*^9}, {3.705931088874854*^9, 
   3.705931097525243*^9}, {3.705931473983684*^9, 3.705931480450018*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Kinematic BC 1", "Subsubsection",
 CellChangeTimes->{{3.705928495575581*^9, 3.705928518157135*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bck", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u01step", "[", 
       RowBox[{"bck", "-", "1"}], "]"}], "+", 
      RowBox[{"getu00", "[", 
       RowBox[{"idx", "[", "1", "]"}], "]"}]}], ")"}], 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "1", "]"}], "]"}]}], "//", "contract"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bc", "=", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
    "contract"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"bc", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqns", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"getScalarPrefactors", "[", "bc", "]"}], "\[Equal]", "0"}], "//",
     "Thread"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eqns", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{"eqns", ",", 
      RowBox[{"s_", "[", "i_Integer", "]"}], ",", "Infinity"}], "]"}], "//", 
    "DeleteDuplicates"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{"eqns", ",", "vars"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bcsols", "[", "bck", "]"}], "=", 
    RowBox[{"%", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u01step", "[", "bck", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"u01step", "[", 
      RowBox[{"bck", "-", "1"}], "]"}], "/.", 
     RowBox[{"bcsols", "[", "bck", "]"}]}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"v01step", "[", "bck", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"v01step", "[", 
       RowBox[{"bck", "-", "1"}], "]"}], "/.", 
      RowBox[{"bcsols", "[", "bck", "]"}]}], "//", "contract"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u01step", "[", "bck", "]"}], "//", 
  "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v01step", "[", "bck", "]"}], "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.705928532617416*^9, 3.705928595113925*^9}, {
  3.705929031666031*^9, 3.7059291065679817`*^9}, {3.7059291952727423`*^9, 
  3.705929197063981*^9}, {3.7059306867570877`*^9, 3.705930699562841*^9}, {
  3.7059311736579323`*^9, 3.705931177328619*^9}, {3.705931502848331*^9, 
  3.7059315061672373`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tangential stress condition", "Subsubsection",
 CellChangeTimes->{{3.705928692140357*^9, 3.705928695111109*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"symmetrize", "[", 
   RowBox[{"a_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], "a"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{"a", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "\[Rule]", "j"}], ",", 
         RowBox[{"j", "\[Rule]", "i"}]}], "}"}]}], ")"}]}]}], "//", 
   "contract"}]}]], "Input",
 CellChangeTimes->{{3.705927659333489*^9, 3.705927686930477*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"bck", "=", "3"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u01step", "[", 
    RowBox[{"bck", "-", "1"}], "]"}], "//", "renumberUnique"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{"%", ",", 
    RowBox[{"idx", "[", "2", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sigma01ansatz", "=", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"symmetrize", "[", 
       RowBox[{"%", ",", 
        RowBox[{"idx", "[", "1", "]"}], ",", 
        RowBox[{"idx", "[", "2", "]"}]}], "]"}]}], "//", "contract"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v01step", "[", 
    RowBox[{"bck", "-", "1"}], "]"}], "//", "renumberUnique"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{"%", ",", 
    RowBox[{"idx", "[", "2", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tau01ansatz", "=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"symmetrize", "[", 
      RowBox[{"%", ",", 
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"idx", "[", "2", "]"}]}], "]"}]}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bc", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
       RowBox[{
        RowBox[{"i", "=", 
         RowBox[{"idx", "[", "1", "]"}]}], ";", 
        RowBox[{"j", "=", 
         RowBox[{"idx", "[", "2", "]"}]}], ";", 
        RowBox[{"k", "=", 
         RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"sigma01ansatz", "-", 
            RowBox[{"\[Lambda]", " ", "tau01ansatz"}], "+", 
            RowBox[{"getsigma00", "[", 
             RowBox[{"i", ",", "j"}], "]"}]}], ")"}], 
          RowBox[{"r", "[", "j", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"delta", "[", 
             RowBox[{"i", ",", "k"}], "]"}], "-", 
            RowBox[{
             RowBox[{"r", "[", "i", "]"}], 
             RowBox[{"r", "[", "k", "]"}]}]}], ")"}]}], "//", 
         "contract"}]}]}], "\[IndentingNewLine]", "]"}], "/.", 
     RowBox[{
      RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
    "contract"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"bc", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqns", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"getScalarPrefactors", "[", "bc", "]"}], "\[Equal]", "0"}], "//",
     "Thread"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{"eqns", ",", 
      RowBox[{"s_", "[", "i_Integer", "]"}], ",", "Infinity"}], "]"}], "//", 
    "DeleteDuplicates"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{"eqns", ",", "vars"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bcsols", "[", "bck", "]"}], "=", 
    RowBox[{"%", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u01step", "[", "bck", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"u01step", "[", 
      RowBox[{"bck", "-", "1"}], "]"}], "/.", 
     RowBox[{"bcsols", "[", "bck", "]"}]}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v01step", "[", "bck", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"v01step", "[", 
      RowBox[{"bck", "-", "1"}], "]"}], "/.", 
     RowBox[{"bcsols", "[", "bck", "]"}]}], "//", "contract"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.705927756358799*^9, 3.705927770411484*^9}, {
   3.7059278362236767`*^9, 3.70592807551859*^9}, {3.70592872293086*^9, 
   3.705928766034053*^9}, {3.705931918133896*^9, 3.705931951002384*^9}, 
   3.705931987538043*^9, {3.705936815130073*^9, 3.705936827548019*^9}, 
   3.705936918888341*^9, {3.705937081355839*^9, 3.705937106524728*^9}, {
   3.705937165211258*^9, 3.705937165622952*^9}, {3.705938004158247*^9, 
   3.705938005179744*^9}, 3.705938087369734*^9, {3.706039638903625*^9, 
   3.706039649423792*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assemble all coeffs and write down complete u, p, v and q", \
"Subsubsection",
 CellChangeTimes->{{3.705934941144738*^9, 3.705934955169142*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"upvqcoeffs", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"bcsols", "[", "1", "]"}], ",", 
     RowBox[{"bcsols", "[", "2", "]"}], ",", 
     RowBox[{"bcsols", "[", "3", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u01final", "=", 
   RowBox[{
    RowBox[{"u01totalansatz", "//.", "upvqcoeffs"}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p01final", "=", 
   RowBox[{
    RowBox[{"p01totalansatz", "//.", "upvqcoeffs"}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v01final", "=", 
   RowBox[{
    RowBox[{"v01totalansatz", "//.", "upvqcoeffs"}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q01final", "=", 
   RowBox[{
    RowBox[{"q01totalansatz", "//.", "upvqcoeffs"}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"u01final", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{"p01final", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{"v01final", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{"q01final", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.7059349583859043`*^9, 3.7059350063043747`*^9}, {
  3.7059351026007223`*^9, 3.705935114559683*^9}, {3.705935184187847*^9, 
  3.7059351862514877`*^9}, {3.70593523044401*^9, 3.705935295881283*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gradu01final", "=", 
   RowBox[{
    RowBox[{"partialr", "[", 
     RowBox[{
      RowBox[{"renumberUnique", "[", "u01final", "]"}], ",", 
      RowBox[{"idx", "[", "2", "]"}]}], "]"}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sigma01final", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"renumberUnique", "[", "p01final", "]"}]}], 
       RowBox[{"delta", "[", 
        RowBox[{
         RowBox[{"idx", "[", "1", "]"}], ",", 
         RowBox[{"idx", "[", "2", "]"}]}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"symmetrize", "[", 
        RowBox[{"gradu01final", ",", 
         RowBox[{"idx", "[", "1", "]"}], ",", 
         RowBox[{"idx", "[", "2", "]"}]}], "]"}]}]}], "//", "contract"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gradv01final", "=", 
   RowBox[{
    RowBox[{"partialr", "[", 
     RowBox[{
      RowBox[{"renumberUnique", "[", "v01final", "]"}], ",", 
      RowBox[{"idx", "[", "2", "]"}]}], "]"}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tau01final", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"renumberUnique", "[", "q01final", "]"}]}], 
      RowBox[{"delta", "[", 
       RowBox[{
        RowBox[{"idx", "[", "1", "]"}], ",", 
        RowBox[{"idx", "[", "2", "]"}]}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"symmetrize", "[", 
       RowBox[{"gradv01final", ",", 
        RowBox[{"idx", "[", "1", "]"}], ",", 
        RowBox[{"idx", "[", "2", "]"}]}], "]"}]}]}], "//", "contract"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.705935335423739*^9, 3.705935466348455*^9}, {
  3.7059355148117247`*^9, 3.70593551585106*^9}, {3.7059370098883953`*^9, 
  3.705937022503137*^9}, {3.705937991452641*^9, 3.705937993236083*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double check all BCs and equations of motion:", "Subsubsection",
 CellChangeTimes->{{3.705936596528048*^9, 3.705936599698843*^9}, {
  3.70593762674743*^9, 3.705937628983276*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u01final", " ", "-", "v01final", "+", 
        RowBox[{"getu00", "[", 
         RowBox[{"idx", "[", "1", "]"}], "]"}]}], ")"}], "//", "contract"}], 
     ")"}], "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
   "contract"}], "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u01final", " ", "+", 
         RowBox[{"getu00", "[", 
          RowBox[{"idx", "[", "1", "]"}], "]"}]}], ")"}], 
       RowBox[{"r", "[", 
        RowBox[{"idx", "[", "1", "]"}], "]"}]}], "//", "contract"}], ")"}], "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
   "contract"}], "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
       RowBox[{
        RowBox[{"i", "=", 
         RowBox[{"idx", "[", "1", "]"}]}], ";", 
        RowBox[{"j", "=", 
         RowBox[{"idx", "[", "2", "]"}]}], ";", 
        RowBox[{"k", "=", 
         RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"sigma01final", "-", " ", 
            RowBox[{"\[Lambda]", " ", "tau01final"}], "+", " ", 
            RowBox[{"getsigma00", "[", 
             RowBox[{"i", ",", "j"}], "]"}]}], ")"}], 
          RowBox[{"r", "[", "j", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"delta", "[", 
             RowBox[{"i", ",", "k"}], "]"}], "-", 
            RowBox[{
             RowBox[{"r", "[", "i", "]"}], 
             RowBox[{"r", "[", "k", "]"}]}]}], ")"}]}], "//", "contract"}]}]}]
       , "\[IndentingNewLine]", "]"}], "/.", 
     RowBox[{
      RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
    "contract"}], "//", "prettyprint"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"laplacer", "[", "u01final", "]"}], "-", 
   RowBox[{"partialr", "[", 
    RowBox[{
     RowBox[{"renumberUnique", "[", "p01final", "]"}], ",", 
     RowBox[{"idx", "[", "1", "]"}]}], "]"}]}], "//", 
  "contract"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"laplacer", "[", "v01final", "]"}], "-", 
   RowBox[{"partialr", "[", 
    RowBox[{
     RowBox[{"renumberUnique", "[", "q01final", "]"}], ",", 
     RowBox[{"idx", "[", "1", "]"}]}], "]"}]}], "//", 
  "contract"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{"u01final", ",", 
    RowBox[{"idx", "[", "1", "]"}]}], "]"}], "//", 
  "contract"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{"v01final", ",", 
    RowBox[{"idx", "[", "1", "]"}]}], "]"}], "//", 
  "contract"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"sigma01final", ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], "//", "contract"}], "//", 
  "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{"tau01final", ",", 
    RowBox[{"idx", "[", "2", "]"}]}], "]"}], "//", "contract"}]}], "Input",
 CellChangeTimes->{{3.705936603639196*^9, 3.705936752036923*^9}, {
  3.7059371724986343`*^9, 3.705937174176436*^9}, {3.705937399067849*^9, 
  3.705937409922638*^9}, {3.705937562370967*^9, 3.705937620944043*^9}, {
  3.705937820581204*^9, 3.705937868540915*^9}, {3.70593793472701*^9, 
  3.705937936143867*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Force & Torque", "Subsubsection",
 CellChangeTimes->{{3.705938261247507*^9, 3.705938262932798*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"force01", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"sigma01final", " ", 
      RowBox[{"r", "[", 
       RowBox[{"idx", "[", "2", "]"}], "]"}]}], "//", "contract"}], "//", 
    "unitsphereIntegral"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "0", "]"}], "]"}], "sigma01final", " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}]}], "//", "contract"}], "//", 
   "unitsphereIntegral"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"torque01", "=", 
    RowBox[{"%", "-", 
     RowBox[{"symmetrize", "[", 
      RowBox[{"%", ",", 
       RowBox[{"idx", "[", "0", "]"}], ",", 
       RowBox[{"idx", "[", "1", "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"force01", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{"torque01", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.705938266894867*^9, 3.705938271229094*^9}, {
  3.70593830200666*^9, 3.705938417552456*^9}, {3.705938464168723*^9, 
  3.7059384763175573`*^9}, {3.705938512806262*^9, 3.7059385321537437`*^9}, {
  3.7065607043175907`*^9, 3.706560707384137*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Force balance", "Subsubsection",
 CellChangeTimes->{{3.7059386282050123`*^9, 3.705938629356586*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"force01", "-", 
    RowBox[{"4", 
     RowBox[{"Pi", "/", "3"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Kappa]"}], " ", ")"}], 
     RowBox[{"g", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}]}]}], "//", "contract"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "\[Lambda]"}]}], ")"}], " "}], 
        RowBox[{"1", "+", "\[Lambda]"}]], ")"}]}], "%%"}], "//", "contract"}],
    "//", "prettyprint"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "result", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Urule", "=", 
   RowBox[{
    RowBox[{"U", "[", "i_", "]"}], "\[RuleDelayed]", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Kappa]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]"}], ")"}], " "}], 
         RowBox[{"6", "+", 
          RowBox[{"9", " ", "\[Lambda]"}]}]], 
        RowBox[{"g", "[", "i", "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Lambda]", " "}], 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "\[Lambda]"}]}]], 
        RowBox[{"\[Kappa]", "[", "i", "]"}]}]}], ")"}]}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.7059386310652018`*^9, 3.705938929898013*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Normal stress condition: forcing function for shape function f\
\>", "Subsubsection",
 CellChangeTimes->{{3.7059355660817423`*^9, 3.705935569805358*^9}, {
  3.705938176914811*^9, 3.705938186236916*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"normalstressbc", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}], ",", 
       RowBox[{
        RowBox[{"i", "=", 
         RowBox[{"idx", "[", "1", "]"}]}], ";", 
        RowBox[{"j", "=", 
         RowBox[{"idx", "[", "2", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"sigma01final", "-", " ", 
               RowBox[{"\[Lambda]", " ", "tau01final"}], "+", " ", 
               RowBox[{"getsigma00", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], ")"}], 
             RowBox[{"r", "[", "i", "]"}], 
             RowBox[{"r", "[", "j", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Kappa]"}], ")"}], 
             RowBox[{"r", "[", "j", "]"}], 
             RowBox[{"g", "[", "j", "]"}]}]}], ")"}]}], "//", 
         "contract"}]}]}], "\[IndentingNewLine]", "]"}], "/.", 
     RowBox[{
      RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
    "contract"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"normalstressbc", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"normalstressbc", "=", 
   RowBox[{
    RowBox[{"normalstressbc", "/.", "Urule"}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"normalstressbc", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.7059355722549467`*^9, 3.7059356121617193`*^9}, {
  3.705935651865556*^9, 3.705935720062776*^9}, {3.705935765443399*^9, 
  3.705935767156377*^9}, {3.705936119490962*^9, 3.705936122589424*^9}, {
  3.705936506570435*^9, 3.705936527979747*^9}, {3.705937413296076*^9, 
  3.70593741376088*^9}, {3.705937446579279*^9, 3.705937459054332*^9}, {
  3.7059375462581882`*^9, 3.705937550163653*^9}, {3.7059389342287283`*^9, 
  3.705938963563162*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ansatz for shape function", "Subsubsection",
 CellChangeTimes->{{3.705938980179302*^9, 3.705938982602418*^9}}],

Cell[BoxData[{
 RowBox[{"fansatz", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "j", ",", "k"}], "}"}], "=", 
        RowBox[{"getNewIndex", "[", "3", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", "1", "]"}], " ", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"2", ",", "2", ",", "r"}], "]"}], "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{"e", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"a", "[", "2", "]"}], " ", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"3", ",", "3", ",", "r"}], "]"}], "[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
         RowBox[{"\[Gamma]", "[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}]}]}], 
     "\[IndentingNewLine]", "]"}], "//", "toPolyadics"}], "//", 
   "contract"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"laplacer", "[", "fansatz", "]"}], "+", 
       RowBox[{"2", "fansatz"}]}], "//", "contract"}], ")"}], "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
   "contract"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", "normalstressbc"}], "//", "contract"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqns", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"getScalarPrefactors", "[", "%", "]"}], "\[Equal]", "0"}], "//", 
    "Thread"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eqns", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"vars", "=", 
  RowBox[{
   RowBox[{"Cases", "[", 
    RowBox[{"eqns", ",", 
     RowBox[{"s_", "[", "i_Integer", "]"}], ",", "Infinity"}], "]"}], "//", 
   "DeleteDuplicates"}]}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{"eqns", ",", "vars"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"shapef", "=", 
   RowBox[{
    RowBox[{"fansatz", "/.", 
     RowBox[{"%", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"shapef", "//", "unitsphereIntegral"}], "\[IndentingNewLine]", 
 RowBox[{"shapef", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.7059389834603233`*^9, 3.705939260532584*^9}, {
  3.7059392947646227`*^9, 3.705939365309304*^9}, {3.705943599233286*^9, 
  3.705943605304369*^9}, {3.707248227155054*^9, 3.707248228418359*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 610},
WindowMargins->{{144, Automatic}, {Automatic, 40}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 93, 1, 92, "Title"],
Cell[676, 25, 396, 10, 70, "Input",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[1109, 40, 94, 1, 92, "Title"],
Cell[CellGroupData[{
Cell[1228, 45, 122, 1, 64, "Section"],
Cell[1353, 48, 7383, 256, 459, "Subsubsection"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8773, 309, 96, 1, 63, "Subchapter"],
Cell[8872, 312, 11718, 282, 1209, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20627, 599, 95, 1, 63, "Subchapter"],
Cell[20725, 602, 616, 18, 54, "Input"],
Cell[21344, 622, 12278, 301, 1230, "Input"],
Cell[CellGroupData[{
Cell[33647, 927, 122, 1, 64, "Section"],
Cell[33772, 930, 4217, 124, 390, "Input"],
Cell[37992, 1056, 326, 9, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38355, 1070, 106, 1, 64, "Section"],
Cell[38464, 1073, 5092, 144, 579, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43593, 1222, 106, 1, 64, "Section"],
Cell[43702, 1225, 4955, 142, 579, "Input"],
Cell[CellGroupData[{
Cell[48682, 1371, 110, 1, 35, "Subsubsection"],
Cell[48795, 1374, 858, 23, 138, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49690, 1402, 155, 2, 35, "Subsubsection"],
Cell[49848, 1406, 2719, 72, 306, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52604, 1483, 105, 1, 35, "Subsubsection"],
Cell[52712, 1486, 2566, 74, 327, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55315, 1565, 118, 1, 35, "Subsubsection"],
Cell[55436, 1568, 524, 17, 32, "Input"],
Cell[55963, 1587, 4333, 124, 453, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60333, 1716, 150, 2, 35, "Subsubsection"],
Cell[60486, 1720, 1381, 35, 201, "Input"],
Cell[61870, 1757, 1898, 54, 201, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63805, 1816, 184, 2, 35, "Subsubsection"],
Cell[63992, 1820, 3681, 104, 327, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67710, 1929, 105, 1, 35, "Subsubsection"],
Cell[67818, 1932, 1238, 32, 138, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69093, 1969, 106, 1, 35, "Subsubsection"],
Cell[69202, 1972, 1688, 51, 172, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70927, 2028, 212, 4, 35, "Subsubsection"],
Cell[71142, 2034, 1994, 48, 159, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73173, 2087, 116, 1, 35, "Subsubsection"],
Cell[73292, 2090, 2651, 74, 264, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/example-general-stokes-solutions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     63585,       1783]
NotebookOptionsPosition[     60868,       1689]
NotebookOutlinePosition[     61228,       1705]
CellTagsIndexPosition[     61185,       1702]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Load Matte", "Title",
 CellChangeTimes->{{3.706534230617179*^9, 3.706534232145425*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"$Path", ",", 
    RowBox[{"NotebookDirectory", "[", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "Matte`"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.706534233023341*^9, 3.70653423585559*^9}, {
  3.7065343390118113`*^9, 3.706534339243882*^9}, {3.706534637945504*^9, 
  3.706534661580166*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Matte package loaded. \[Copyright] 2017 Jonas Einarsson \
(me@jonaseinarsson.se)\"\>"], "Print",
 CellChangeTimes->{{3.711373682623526*^9, 3.711373682772818*^9}, 
   3.711374146541518*^9}],

Cell[BoxData["\<\"Released under the MIT License \
https://opensource.org/licenses/MIT\"\>"], "Print",
 CellChangeTimes->{{3.711373682623526*^9, 3.711373682772818*^9}, 
   3.711374146552208*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation", "Title",
 CellChangeTimes->{{3.706551465629795*^9, 3.706551466503759*^9}}],

Cell[CellGroupData[{

Cell["General solutions to Stokes equations", "Section",
 CellChangeTimes->{{3.705856175505033*^9, 3.705856181753499*^9}}],

Cell[TextData[{
 "With ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Del]", "2"], 
      SubscriptBox["\[Phi]", 
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], ".."}], 
        SubscriptBox["j", "n"]}]]}], "=", "0"}], ",", " "}], 
   TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Del]", "2"], 
     SubscriptBox["B", 
      RowBox[{
       RowBox[{
        SubscriptBox["kj", "1"], ".."}], 
       SubscriptBox["j", "n"]}]]}], "=", "0"}], TraditionalForm]]],
 ", the general solution to Stokes eqns is\n",
 Cell[BoxData[{
  FormBox[
   RowBox[{
    SubscriptBox["u", "i"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "i"], 
       SubscriptBox["r", "k"]}], 
      SubscriptBox["B", 
       RowBox[{
        RowBox[{
         SubscriptBox["kj", "1"], ".."}], 
        SubscriptBox["j", "n"]}]]}], "-", 
     RowBox[{"2", 
      SubscriptBox["B", 
       RowBox[{
        RowBox[{
         SubscriptBox["ij", "1"], ".."}], 
        SubscriptBox["j", "n"]}]]}], " ", "+", 
     RowBox[{
      SubscriptBox["\[PartialD]", "i"], 
      SubscriptBox["\[Phi]", 
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], ".."}], 
        SubscriptBox["j", 
         RowBox[{"n", " "}]]}]]}]}]}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{"p", "=", 
    RowBox[{"2", 
     RowBox[{
      SubscriptBox["\[PartialD]", "k"], 
      SubscriptBox["B", 
       RowBox[{
        RowBox[{
         SubscriptBox["kj", "1"], ".."}], 
        SubscriptBox["j", "n"]}]]}]}]}], TraditionalForm]}]],
 "\n\nsee Tran-Cong & Blake 1982: \
https://doi.org/10.1016/0022-247X(82)90045-2\n\nFor the Laplace solutions, \
note\n",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["A", 
      RowBox[{
       RowBox[{
        SubscriptBox["ij", "1"], ".."}], 
       SubscriptBox["j", 
        RowBox[{"n", "-", "1"}]]}]], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], "..."}], 
        SubscriptBox["j", 
         RowBox[{"n", "-", "1"}]]}]], 
      SuperscriptBox["r", 
       RowBox[{"-", "1"}]]}]}]}], TraditionalForm]]],
 "=",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["A", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "1"], ".."}], 
       SubscriptBox["p", "n"]}]], 
     RowBox[{
      SubscriptBox["\[Delta]", 
       SubscriptBox["ip", "1"]], "(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["j", "1"], 
          SubscriptBox["p", "2"]}]], ".."}], 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["j", 
          RowBox[{"n", "-", "1"}]], 
         SubscriptBox["p", "n"]}]]}], ")"}], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], "..."}], 
        SubscriptBox["j", "n"]}]], 
      SuperscriptBox["r", 
       RowBox[{"-", "1"}]]}]}]}], TraditionalForm]]],
 " \nTherefore ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"take", " ", 
     SubscriptBox[
      SuperscriptBox["B", "1"], 
      RowBox[{
       RowBox[{
        SubscriptBox["kj", "1"], ".."}], 
       SubscriptBox["j", "n"]}]]}], "="}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      SubscriptBox["kj", "1"]], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        RowBox[{
         SubscriptBox["j", "2"], "..."}], 
        SubscriptBox["j", "n"]}]], 
      SuperscriptBox["r", 
       RowBox[{"-", "1"}]]}]}]}], TraditionalForm]]],
 "\n\nSimilarly\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Delta]", 
      SubscriptBox["ij", "1"]], 
     SubscriptBox["A", 
      RowBox[{
       RowBox[{
        SubscriptBox["j", "2"], ".."}], 
       SubscriptBox["j", 
        RowBox[{"n", "+", "1"}]]}]], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], "..."}], 
        SubscriptBox["j", 
         RowBox[{"n", "+", "1"}]]}]], 
      SuperscriptBox["r", 
       RowBox[{"-", "1"}]]}]}], "=", 
    RowBox[{
     SubscriptBox["A", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "1"], ".."}], 
       SubscriptBox["p", "n"]}]], 
     RowBox[{
      SubscriptBox["\[Delta]", 
       SubscriptBox["ij", "1"]], "(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["j", "2"], 
          SubscriptBox["p", "1"]}]], ".."}], 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["j", 
          RowBox[{"n", "+", "1"}]], 
         SubscriptBox["p", "n"]}]]}], ")"}], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], "..."}], 
        SubscriptBox["j", 
         RowBox[{"n", "+", "1"}]]}]], 
      SuperscriptBox["r", 
       RowBox[{"-", "1"}]]}]}]}], TraditionalForm]]],
 " \nTherefore take ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["B", "2"], 
    RowBox[{
     RowBox[{
      SubscriptBox["kj", "1"], ".."}], 
     SubscriptBox["j", "n"]}]], TraditionalForm]]],
 "=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", 
     RowBox[{
      RowBox[{
       SubscriptBox["kj", "1"], "..."}], 
      SubscriptBox["j", "n"]}]], 
    SuperscriptBox["r", 
     RowBox[{"-", "1"}]]}], TraditionalForm]]],
 "\n\nAnd finally ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", 
    RowBox[{
     RowBox[{
      SubscriptBox["j", "1"], ".."}], 
     SubscriptBox["j", "n"]}]], TraditionalForm]]],
 "=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", 
     RowBox[{
      RowBox[{
       SubscriptBox["j", "1"], "..."}], 
      SubscriptBox["j", "n"]}]], 
    SuperscriptBox["r", 
     RowBox[{"-", "1"}]]}], TraditionalForm]]],
 "\n"
}], "Subsubsection",
 CellChangeTimes->{{3.7065515379708977`*^9, 3.7065516683466454`*^9}, {
   3.7065517300572023`*^9, 3.7065517849252787`*^9}, {3.706551831664626*^9, 
   3.70655188406859*^9}, 3.706552053930091*^9, {3.706553076848051*^9, 
   3.706553147424111*^9}, {3.706553278674081*^9, 3.706553419901043*^9}, {
   3.7065534881437817`*^9, 3.706553549956489*^9}, {3.706553633256857*^9, 
   3.706553697081699*^9}, {3.706553728222254*^9, 3.70655373616581*^9}, {
   3.706553786149658*^9, 3.7065538082933683`*^9}, {3.70655434554438*^9, 
   3.7065543665823793`*^9}, {3.706554483029605*^9, 3.7065546028334208`*^9}, {
   3.706556567496283*^9, 3.706556740135249*^9}, {3.706556777880584*^9, 
   3.706556788853921*^9}, {3.706556885676852*^9, 3.70655689156597*^9}, {
   3.7065569329016314`*^9, 3.7065569769832573`*^9}, {3.706557007166044*^9, 
   3.706557419252366*^9}, {3.706557461059593*^9, 3.70655746816955*^9}, {
   3.706557503432729*^9, 3.706557797818563*^9}, 3.706557842115816*^9, {
   3.706557878092477*^9, 3.706557888613344*^9}, {3.706559246532209*^9, 
   3.706559275616538*^9}, {3.70656004355062*^9, 3.7065600617265577`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Decaying", "Subchapter",
 CellChangeTimes->{{3.705856183434617*^9, 3.705856184830497*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "generalDecaying", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"generalDecaying", "[", 
    RowBox[{"n_", ",", "i_", ",", "a1_", ",", "a2_", ",", "a3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "u", ",", "p", ",", "\[IndentingNewLine]", "ii", ",", "k", ",", "j1n", 
        ",", "kj1n", ",", "j1", ",", "j2n", ",", "\[IndentingNewLine]", "B1", 
        ",", "B2", ",", "phi"}], "\[IndentingNewLine]", "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ii", "=", 
        RowBox[{"i", "/.", 
         RowBox[{
          RowBox[{"idx", "[", "k_", "]"}], "\[RuleDelayed]", "k"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"index", " ", "sequences"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"k", "=", 
        RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"j1n", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"idx", "[", 
           RowBox[{"k", "+", "ii"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"j1", "=", 
        RowBox[{"j1n", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"kj1n", "=", 
        RowBox[{"Prepend", "[", 
         RowBox[{"j1n", ",", "k"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"j2n", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{"j1n", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"laplace", " ", "solutions"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"B1", "=", 
        RowBox[{
         RowBox[{"a1", " ", 
          RowBox[{"delta", "[", 
           RowBox[{"k", ",", "j1"}], "]"}], 
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{"invr", "[", "1", "]"}], ",", "j2n"}], "]"}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"B2", "=", " ", 
        RowBox[{
         RowBox[{"a2", " ", 
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{"invr", "[", "1", "]"}], ",", "kj1n"}], "]"}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"phi", "=", 
        RowBox[{
         RowBox[{"a3", " ", 
          RowBox[{"delta", "[", 
           RowBox[{"i", ",", "k"}], "]"}], 
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{"invr", "[", "1", "]"}], ",", "kj1n"}], "]"}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "form", " ", "terms", " ", "in", " ", "general", " ", "solution"}], 
        " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"u", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"p", "=", "0"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"u", "=", 
        RowBox[{
         RowBox[{"u", "+", 
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "[", "k", "]"}], "B1"}], ",", "i"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"delta", "[", 
            RowBox[{"i", ",", "k"}], "]"}], "B1"}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{
         RowBox[{"p", "+", 
          RowBox[{"2", " ", 
           RowBox[{"partialr", "[", 
            RowBox[{"B1", ",", "k"}], "]"}]}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"u", "=", 
        RowBox[{
         RowBox[{"u", "+", 
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "[", "k", "]"}], "B2"}], ",", "i"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"delta", "[", 
            RowBox[{"i", ",", "k"}], "]"}], "B2"}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{
         RowBox[{"p", "+", 
          RowBox[{"2", " ", 
           RowBox[{"partialr", "[", 
            RowBox[{"B2", ",", "k"}], "]"}]}]}], "//", 
         "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"u", "=", 
        RowBox[{"u", "+", "phi"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"u", ",", "p"}], "}"}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{"n", ">", "0"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.705842932476245*^9, 3.7058430795367613`*^9}, {
   3.7058431596986637`*^9, 3.705843183189777*^9}, {3.705843213938002*^9, 
   3.705843298979424*^9}, {3.7058433952049026`*^9, 3.7058434045061274`*^9}, {
   3.7058434730526667`*^9, 3.705843494671715*^9}, {3.705843542512289*^9, 
   3.7058435516864758`*^9}, {3.7058435912602253`*^9, 3.705843593692955*^9}, {
   3.705843637585024*^9, 3.7058436669575043`*^9}, {3.70584604416109*^9, 
   3.7058460784448423`*^9}, {3.705846131441032*^9, 3.7058463675304813`*^9}, {
   3.70584639765243*^9, 3.705846408155839*^9}, {3.705846460192889*^9, 
   3.70584657874924*^9}, {3.705846611755416*^9, 3.70584665352169*^9}, {
   3.7058467242604637`*^9, 3.705846727279581*^9}, {3.705846764097542*^9, 
   3.7058467742200413`*^9}, {3.70584682548595*^9, 3.705846831612069*^9}, {
   3.705847076889434*^9, 3.705847133987958*^9}, {3.705847179890546*^9, 
   3.7058472306981153`*^9}, 3.7058472695556707`*^9, {3.705847319824112*^9, 
   3.70584736108243*^9}, {3.705847765914055*^9, 3.70584782079842*^9}, {
   3.705847864335067*^9, 3.705848071423654*^9}, {3.705848106078855*^9, 
   3.705848133324664*^9}, {3.7058518537402163`*^9, 3.705851853834957*^9}, {
   3.705851892067362*^9, 3.705851892216498*^9}, {3.70585194221699*^9, 
   3.705852058369296*^9}, {3.705856064344874*^9, 3.705856098655201*^9}, {
   3.705860605005411*^9, 3.705860649421002*^9}, {3.705860695249804*^9, 
   3.705860699541256*^9}, {3.7058607531859818`*^9, 3.705860774683785*^9}, 
   3.705860808557132*^9, {3.705861367802923*^9, 3.705861392482366*^9}, {
   3.7058614433820477`*^9, 3.705861499793786*^9}, {3.705861549465562*^9, 
   3.7058615504413548`*^9}, {3.705861608126405*^9, 3.705861675164616*^9}, {
   3.70586194584774*^9, 3.705862095409473*^9}, {3.705929752376576*^9, 
   3.7059298521596127`*^9}, {3.7059298857619257`*^9, 
   3.7059299371273403`*^9}, {3.7059302587826023`*^9, 3.705930259294243*^9}, {
   3.705952322927313*^9, 3.7059526253118753`*^9}, {3.705952997646986*^9, 
   3.705953023054534*^9}, {3.705953212300797*^9, 3.705953259506675*^9}, {
   3.705953293625225*^9, 3.705953505099835*^9}, {3.706037854811915*^9, 
   3.706037862181374*^9}, {3.7060394922018147`*^9, 3.706039558641594*^9}, {
   3.706039736313518*^9, 3.706039739661162*^9}, {3.706551532852316*^9, 
   3.706551533560236*^9}, {3.7065516842359343`*^9, 3.7065517179811277`*^9}, {
   3.706551792521481*^9, 3.706551808172969*^9}, {3.7065518947937*^9, 
   3.706552080800795*^9}, {3.706552117331306*^9, 3.70655257888557*^9}, {
   3.7065526285582314`*^9, 3.706552628628875*^9}, {3.706552680741558*^9, 
   3.706552690412196*^9}, {3.7065546161281223`*^9, 3.7065547226437187`*^9}, {
   3.706554753946612*^9, 3.7065548118594303`*^9}, {3.7065548431725273`*^9, 
   3.7065549733338633`*^9}, {3.706557897872766*^9, 3.706557920102393*^9}, {
   3.706558004245116*^9, 3.706558396764208*^9}, {3.706559287320476*^9, 
   3.706559465039928*^9}, {3.706559510574594*^9, 3.706559530054584*^9}, 
   3.706559562914383*^9, {3.706560069313971*^9, 3.706560074473165*^9}, 
   3.706560223819508*^9, {3.706560260788889*^9, 3.706560264010116*^9}, 
   3.7075848336405983`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Growing", "Subchapter",
 CellChangeTimes->{{3.705856187621447*^9, 3.705856188191518*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.706559842363327*^9, 3.706559887116516*^9}, {
   3.7065599790750027`*^9, 3.706560014683898*^9}, 3.707584837405672*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "generalGrowing", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"generalGrowing", "[", 
   RowBox[{"n_", ",", "i_", ",", "a1_", ",", "a2_", ",", "a3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
      "u", ",", "p", ",", "\[IndentingNewLine]", "ii", ",", "k", ",", "j1n", 
       ",", "kj1n", ",", "j1", ",", "j2n", ",", "\[IndentingNewLine]", "B1", 
       ",", "B2", ",", "phi"}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ii", "=", 
       RowBox[{"i", "/.", 
        RowBox[{
         RowBox[{"idx", "[", "k_", "]"}], "\[RuleDelayed]", "k"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"index", " ", "sequences"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"k", "=", 
       RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"j1n", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"idx", "[", 
          RowBox[{"k", "+", "ii"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"j1", "=", 
       RowBox[{"j1n", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"kj1n", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"j1n", ",", "k"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"j2n", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{"j1n", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"laplace", " ", "solutions"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"B1", "=", 
       RowBox[{
        RowBox[{"a1", " ", 
         RowBox[{"delta", "[", 
          RowBox[{"k", ",", "j1"}], "]"}], 
         RowBox[{"invr", "[", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"n", "-", "1"}], ")"}]}], "+", "1"}], ")"}]}], "]"}], 
         RowBox[{"partialr", "[", 
          RowBox[{
           RowBox[{"invr", "[", "1", "]"}], ",", "j2n"}], "]"}]}], "//", 
        "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"B2", "=", " ", 
       RowBox[{
        RowBox[{"a2", " ", 
         RowBox[{"invr", "[", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"n", "+", "1"}], ")"}]}], "+", "1"}], ")"}]}], "]"}], 
         RowBox[{"partialr", "[", 
          RowBox[{
           RowBox[{"invr", "[", "1", "]"}], ",", "kj1n"}], "]"}]}], "//", 
        "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"phi", "=", 
       RowBox[{
        RowBox[{"a3", " ", 
         RowBox[{"partialr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"invr", "[", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}]}], "]"}], 
            RowBox[{"partialr", "[", 
             RowBox[{
              RowBox[{"invr", "[", "1", "]"}], ",", "j1n"}], "]"}]}], ",", 
           "i"}], "]"}]}], "//", "contractNoRenumber"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "form", " ", "terms", " ", "in", " ", "general", " ", "solution"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"u", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"p", "=", "0"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"u", "=", 
       RowBox[{
        RowBox[{"u", "+", 
         RowBox[{"partialr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"r", "[", "k", "]"}], "B1"}], ",", "i"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"delta", "[", 
           RowBox[{"i", ",", "k"}], "]"}], "B1"}]}], "//", 
        "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{
        RowBox[{"p", "+", 
         RowBox[{"2", " ", 
          RowBox[{"partialr", "[", 
           RowBox[{"B1", ",", "k"}], "]"}]}]}], "//", 
        "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"u", "=", 
       RowBox[{
        RowBox[{"u", "+", 
         RowBox[{"partialr", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"r", "[", "k", "]"}], "B2"}], ",", "i"}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"delta", "[", 
           RowBox[{"i", ",", "k"}], "]"}], "B2"}]}], "//", 
        "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{
        RowBox[{"p", "+", 
         RowBox[{"2", " ", 
          RowBox[{"partialr", "[", 
           RowBox[{"B2", ",", "k"}], "]"}]}]}], "//", 
        "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"u", "=", 
       RowBox[{"u", "+", "phi"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"u", ",", "p"}], "}"}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
   RowBox[{"n", ">", "0"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7058482809484997`*^9, 3.7058483144786167`*^9}, {
   3.705849006910047*^9, 3.705849146581642*^9}, {3.705849307693493*^9, 
   3.70584931825811*^9}, {3.705849360009386*^9, 3.705849401403502*^9}, {
   3.705849437606222*^9, 3.7058494415169687`*^9}, {3.705849500002471*^9, 
   3.7058495340943336`*^9}, {3.7058495678214617`*^9, 3.705849567908909*^9}, {
   3.705849683209524*^9, 3.7058498547968197`*^9}, {3.7058499660090103`*^9, 
   3.705850089622999*^9}, {3.705850150947481*^9, 3.705850151747974*^9}, {
   3.705850235584586*^9, 3.705850282730681*^9}, {3.705850889043285*^9, 
   3.705850903032363*^9}, {3.705851420588282*^9, 3.705851554747554*^9}, {
   3.705851588250896*^9, 3.705851675709332*^9}, {3.7058517340168324`*^9, 
   3.7058518089893007`*^9}, {3.705852071063407*^9, 3.705852071714738*^9}, {
   3.7058558269640837`*^9, 3.705855855791671*^9}, {3.7058558899681892`*^9, 
   3.705855934116694*^9}, {3.705855975944541*^9, 3.705855980484892*^9}, {
   3.705862333267645*^9, 3.705862354316923*^9}, {3.705863330801073*^9, 
   3.705863345795433*^9}, {3.7058641338848057`*^9, 3.705864140735261*^9}, 
   3.7058642719227324`*^9, {3.705864304142866*^9, 3.705864326799079*^9}, {
   3.705864415480544*^9, 3.705864486406597*^9}, {3.7058645359153423`*^9, 
   3.705864549719426*^9}, {3.705864971163581*^9, 3.705865002804591*^9}, {
   3.705865159356573*^9, 3.705865159466489*^9}, {3.705865964224573*^9, 
   3.705866001755674*^9}, {3.705866146268407*^9, 3.7058662185571833`*^9}, {
   3.705866259993896*^9, 3.705866269438426*^9}, {3.705866433871167*^9, 
   3.705866459399951*^9}, 3.705866493337566*^9, {3.705866606215405*^9, 
   3.7058667135953083`*^9}, {3.705866780001026*^9, 3.705866780218226*^9}, {
   3.7058674363178873`*^9, 3.70586743952177*^9}, {3.705867470421317*^9, 
   3.705867576933373*^9}, {3.705867706180353*^9, 3.705867714209693*^9}, {
   3.705934117182727*^9, 3.705934119411973*^9}, {3.705953802874538*^9, 
   3.705953856883648*^9}, {3.705953931962091*^9, 3.705953967511448*^9}, {
   3.705954012044012*^9, 3.7059540410637293`*^9}, {3.705954186601431*^9, 
   3.705954200674987*^9}, {3.705954282714527*^9, 3.7059542828430758`*^9}, {
   3.705954315725366*^9, 3.705954315838694*^9}, {3.706037918629202*^9, 
   3.706037923115079*^9}, {3.706037955313449*^9, 3.706037955436206*^9}, {
   3.706038019181795*^9, 3.706038088987113*^9}, {3.706038482061532*^9, 
   3.7060386020648823`*^9}, {3.706038870553753*^9, 3.706038876735746*^9}, {
   3.706038968781505*^9, 3.7060389705596848`*^9}, {3.70603904810324*^9, 
   3.706039054500059*^9}, {3.7060390963031273`*^9, 3.7060391046533213`*^9}, {
   3.706039169030065*^9, 3.706039278429617*^9}, {3.706039334345789*^9, 
   3.706039359639907*^9}, {3.706039415566284*^9, 3.7060394385808992`*^9}, {
   3.706039724486758*^9, 3.706039730243093*^9}, {3.706559574813264*^9, 
   3.706559685620739*^9}, {3.7065600864481583`*^9, 3.706560174307132*^9}, {
   3.706560281225362*^9, 3.7065602834487677`*^9}, {3.7075848522937803`*^9, 
   3.70758485274006*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Textbook solutions for no-slip sphere in different flows:", "Title",
 CellChangeTimes->{{3.711374746177492*^9, 3.71137476023715*^9}}],

Cell[CellGroupData[{

Cell["Sphere in uniform flow", "Chapter",
 CellChangeTimes->{{3.7075847500316877`*^9, 3.707584755822794*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"uansatz", ",", "pansatz"}], "}"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"contract", "[", 
     RowBox[{"#", " ", 
      RowBox[{"v", "[", 
       RowBox[{"idx", "[", "2", "]"}], "]"}]}], "]"}], "&"}], "/@", 
   RowBox[{"generalDecaying", "[", 
    RowBox[{"1", ",", 
     RowBox[{"idx", "[", "1", "]"}], ",", "a1", ",", "a2", ",", "a3"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"bc", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}], "-", "uansatz"}], "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
   "contract"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bceqns", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"getScalarPrefactors", "[", "bc", "]"}], "\[Equal]", "0"}], "//",
     "Thread"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"bcsol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{"bceqns", ",", 
    RowBox[{"{", 
     RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bcsol", "=", 
   RowBox[{"%", "//", "First"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"u", ",", "p"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"uansatz", ",", "pansatz"}], "}"}], "/.", "bcsol"}], "//", 
    "contract"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"u", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{"p", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.7113737875347967`*^9, 3.71137379784454*^9}, {
  3.7113739879035187`*^9, 3.711374099728993*^9}, {3.711374342407987*^9, 
  3.711374368849161*^9}, {3.711374451903997*^9, 3.711374466849264*^9}, {
  3.711374560454769*^9, 3.711374573889044*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "a1"}], " ", 
     RowBox[{"invr", "[", "1", "]"}], " ", 
     RowBox[{"v", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}]}], "+", 
    RowBox[{"4", " ", "a2", " ", 
     RowBox[{"invr", "[", "3", "]"}], " ", 
     RowBox[{"v", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}]}], "-", 
    RowBox[{"a3", " ", 
     RowBox[{"invr", "[", "3", "]"}], " ", 
     RowBox[{"v", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}]}], "-", 
    RowBox[{"a1", " ", 
     RowBox[{"invr", "[", "3", "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
     RowBox[{"v", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}]}], "-", 
    RowBox[{"12", " ", "a2", " ", 
     RowBox[{"invr", "[", "5", "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
     RowBox[{"v", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}]}], "+", 
    RowBox[{"3", " ", "a3", " ", 
     RowBox[{"invr", "[", "5", "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
     RowBox[{"v", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "a1", " ", 
    RowBox[{"invr", "[", "3", "]"}], " ", 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
    RowBox[{"v", "[", 
     RowBox[{"idx", "[", "1", "]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374462989987*^9, 
   3.711374468653363*^9}, {3.7113745607356243`*^9, 3.71137457420242*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", 
   RowBox[{"idx", "[", "1", "]"}], "]"}], "+", 
  RowBox[{"a1", " ", 
   RowBox[{"v", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}]}], "-", 
  RowBox[{"4", " ", "a2", " ", 
   RowBox[{"v", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}]}], "+", 
  RowBox[{"a3", " ", 
   RowBox[{"v", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}]}], "+", 
  RowBox[{"a1", " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
   RowBox[{"v", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}]}], "+", 
  RowBox[{"12", " ", "a2", " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
   RowBox[{"v", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}]}], "-", 
  RowBox[{"3", " ", "a3", " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
   RowBox[{"v", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374462989987*^9, 
   3.711374468653363*^9}, {3.7113745607356243`*^9, 3.711374574212171*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   149,35,19309333095898876159,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.711374463019319*^9, 3.711374468682526*^9}, {
  3.7113745607505093`*^9, 3.711374574218492*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "4"]}]}], ",", 
    RowBox[{"a3", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "+", 
      RowBox[{"4", " ", "a2"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374462989987*^9, 
   3.711374468653363*^9}, {3.7113745607356243`*^9, 3.71137457423383*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["r", "3"]], "+", 
     FractionBox["3", "r"]}], ")"}], " ", 
   SubscriptBox["v", "i"]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["r", "5"]]}], "+", 
     FractionBox["1", 
      SuperscriptBox["r", "3"]]}], ")"}], " ", 
   SubscriptBox["r", "i"], " ", 
   SubscriptBox["r", "j"], " ", 
   SubscriptBox["v", "j"]}]}]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374462989987*^9, 
   3.711374468653363*^9}, {3.7113745607356243`*^9, 3.711374574239725*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SubscriptBox["r", "i"], " ", 
   SubscriptBox["v", "i"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "3"]}]]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374462989987*^9, 
   3.711374468653363*^9}, {3.7113745607356243`*^9, 3.7113745742460938`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sphere in rotational flow", "Chapter",
 CellChangeTimes->{{3.7075847500316877`*^9, 3.707584755822794*^9}, {
  3.71137437793015*^9, 3.711374380372842*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"uansatz", ",", "pansatz"}], "}"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"contract", "[", 
     RowBox[{"#", " ", 
      RowBox[{"o", "[", 
       RowBox[{
        RowBox[{"idx", "[", "2", "]"}], ",", 
        RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "]"}], "&"}], "/@", 
   RowBox[{"generalDecaying", "[", 
    RowBox[{"2", ",", 
     RowBox[{"idx", "[", "1", "]"}], ",", "a1", ",", "a2", ",", "a3"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"bc", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"o", "[", 
       RowBox[{
        RowBox[{"idx", "[", "1", "]"}], ",", 
        RowBox[{"idx", "[", "2", "]"}]}], "]"}], 
      RowBox[{"r", "[", 
       RowBox[{"idx", "[", "2", "]"}], "]"}]}], "-", "uansatz"}], "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
   "contract"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bceqns", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"getScalarPrefactors", "[", "bc", "]"}], "\[Equal]", "0"}], "//",
     "Thread"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"bcsol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{"bceqns", ",", 
    RowBox[{"{", 
     RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bcsol", "=", 
   RowBox[{"%", "//", "First"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"u", ",", "p"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"uansatz", ",", "pansatz"}], "}"}], "/.", "bcsol"}], "//", 
    "contract"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"u", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{"p", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.7113737875347967`*^9, 3.71137379784454*^9}, {
   3.7113739879035187`*^9, 3.711374099728993*^9}, {3.711374342407987*^9, 
   3.711374471287767*^9}, 3.711374555273539*^9, {3.711374710775566*^9, 
   3.711374712162136*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", "a1", " ", 
    RowBox[{"invr", "[", "3", "]"}], " ", 
    RowBox[{"o", "[", 
     RowBox[{
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"idx", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "2", "]"}], "]"}]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374403740749*^9, 
   3.711374471641748*^9}, 3.7113745561089363`*^9, 3.711374713450042*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"o", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", "a1", " ", 
   RowBox[{"o", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374403740749*^9, 
   3.711374471641748*^9}, 3.7113745561089363`*^9, 3.711374713462036*^9}],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   181,38,19309333095898876159,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.711374403750341*^9, 3.711374471651286*^9}, 
   3.711374556137783*^9, 3.7113747134802094`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"a1", "\[Rule]", 
    FractionBox["1", "2"]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374403740749*^9, 
   3.711374471641748*^9}, 3.7113745561089363`*^9, 3.711374713488042*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SubscriptBox["r", "j"], " ", 
   SubscriptBox["o", 
    RowBox[{"i", ",", "j"}]]}], 
  SuperscriptBox["r", "3"]]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374403740749*^9, 
   3.711374471641748*^9}, 3.7113745561089363`*^9, 3.711374713496284*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374403740749*^9, 
   3.711374471641748*^9}, 3.7113745561089363`*^9, 3.711374713504733*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sphere in straining flow", "Chapter",
 CellChangeTimes->{{3.7075847500316877`*^9, 3.707584755822794*^9}, {
  3.71137437793015*^9, 3.711374380372842*^9}, {3.7113745187683372`*^9, 
  3.711374520566464*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"uansatz", ",", "pansatz"}], "}"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"contract", "[", 
     RowBox[{"#", " ", 
      RowBox[{"e", "[", 
       RowBox[{
        RowBox[{"idx", "[", "2", "]"}], ",", 
        RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "]"}], "&"}], "/@", 
   RowBox[{"generalDecaying", "[", 
    RowBox[{"2", ",", 
     RowBox[{"idx", "[", "1", "]"}], ",", "a1", ",", "a2", ",", "a3"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"bc", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{
        RowBox[{"idx", "[", "1", "]"}], ",", 
        RowBox[{"idx", "[", "2", "]"}]}], "]"}], 
      RowBox[{"r", "[", 
       RowBox[{"idx", "[", "2", "]"}], "]"}]}], "-", "uansatz"}], "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
   "contract"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bceqns", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"getScalarPrefactors", "[", "bc", "]"}], "\[Equal]", "0"}], "//",
     "Thread"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"bcsol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{"bceqns", ",", 
    RowBox[{"{", 
     RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bcsol", "=", 
   RowBox[{"%", "//", "First"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"u", ",", "p"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"uansatz", ",", "pansatz"}], "}"}], "/.", "bcsol"}], "//", 
    "contract"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"u", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{"p", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.7113737875347967`*^9, 3.71137379784454*^9}, {
  3.7113739879035187`*^9, 3.711374099728993*^9}, {3.711374342407987*^9, 
  3.711374471287767*^9}, {3.711374522302834*^9, 3.711374547350257*^9}, {
  3.7113747062220297`*^9, 3.711374706713299*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "30"}], " ", "a2", " ", 
     RowBox[{"e", "[", 
      RowBox[{
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"idx", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"invr", "[", "5", "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}]}], "+", 
    RowBox[{"6", " ", "a3", " ", 
     RowBox[{"e", "[", 
      RowBox[{
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"idx", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"invr", "[", "5", "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}]}], "+", 
    RowBox[{"3", " ", "a1", " ", 
     RowBox[{"e", "[", 
      RowBox[{
       RowBox[{"idx", "[", "2", "]"}], ",", 
       RowBox[{"idx", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"invr", "[", "5", "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "3", "]"}], "]"}]}], "+", 
    RowBox[{"75", " ", "a2", " ", 
     RowBox[{"e", "[", 
      RowBox[{
       RowBox[{"idx", "[", "2", "]"}], ",", 
       RowBox[{"idx", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"invr", "[", "7", "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "3", "]"}], "]"}]}], "-", 
    RowBox[{"15", " ", "a3", " ", 
     RowBox[{"e", "[", 
      RowBox[{
       RowBox[{"idx", "[", "2", "]"}], ",", 
       RowBox[{"idx", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"invr", "[", "7", "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "3", "]"}], "]"}]}]}], ",", 
   RowBox[{"6", " ", "a1", " ", 
    RowBox[{"e", "[", 
     RowBox[{
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"idx", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"invr", "[", "5", "]"}], " ", 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "2", "]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374403740749*^9, 
   3.711374471641748*^9}, {3.711374528147352*^9, 3.711374547627487*^9}, 
   3.7113747072005033`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}]}], "+", 
  RowBox[{"30", " ", "a2", " ", 
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}]}], "-", 
  RowBox[{"6", " ", "a3", " ", 
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}]}], "-", 
  RowBox[{"3", " ", "a1", " ", 
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"idx", "[", "2", "]"}], ",", 
     RowBox[{"idx", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "3", "]"}], "]"}]}], "-", 
  RowBox[{"75", " ", "a2", " ", 
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"idx", "[", "2", "]"}], ",", 
     RowBox[{"idx", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "3", "]"}], "]"}]}], "+", 
  RowBox[{"15", " ", "a3", " ", 
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"idx", "[", "2", "]"}], ",", 
     RowBox[{"idx", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "3", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374403740749*^9, 
   3.711374471641748*^9}, {3.711374528147352*^9, 3.711374547627487*^9}, 
   3.711374707210905*^9}],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   173,37,19309333095898876159,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.711374707217545*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", 
     FractionBox["5", "6"]}], ",", 
    RowBox[{"a3", "\[Rule]", 
     RowBox[{
      FractionBox["1", "6"], "+", 
      RowBox[{"5", " ", "a2"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374403740749*^9, 
   3.711374471641748*^9}, {3.711374528147352*^9, 3.711374547627487*^9}, 
   3.7113747072344017`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SubscriptBox["r", "j"], " ", 
    SubscriptBox["e", 
     RowBox[{"i", ",", "j"}]]}], 
   SuperscriptBox["r", "5"]], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["r", "7"]]}], "+", 
     FractionBox["1", 
      SuperscriptBox["r", "5"]]}], ")"}], " ", 
   SubscriptBox["r", "i"], " ", 
   SubscriptBox["r", "j"], " ", 
   SubscriptBox["r", "k"], " ", 
   SubscriptBox["e", 
    RowBox[{"j", ",", "k"}]]}]}]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374403740749*^9, 
   3.711374471641748*^9}, {3.711374528147352*^9, 3.711374547627487*^9}, 
   3.71137470724444*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"5", " ", 
   SubscriptBox["r", "i"], " ", 
   SubscriptBox["r", "j"], " ", 
   SubscriptBox["e", 
    RowBox[{"i", ",", "j"}]]}], 
  SuperscriptBox["r", "5"]]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374403740749*^9, 
   3.711374471641748*^9}, {3.711374528147352*^9, 3.711374547627487*^9}, 
   3.711374707253241*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sphere in quadratic flow", "Chapter",
 CellChangeTimes->{{3.7075847500316877`*^9, 3.707584755822794*^9}, {
  3.71137437793015*^9, 3.711374380372842*^9}, {3.7113745187683372`*^9, 
  3.711374520566464*^9}, {3.711374603532756*^9, 3.711374613376967*^9}}],

Cell[CellGroupData[{

Cell["\[Gamma] irreducible", "Subsection",
 CellChangeTimes->{{3.711374616334338*^9, 3.711374623687604*^9}, {
  3.7113747776320467`*^9, 3.711374778333962*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"uansatz", ",", "pansatz"}], "}"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"contract", "[", 
     RowBox[{"#", " ", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{
        RowBox[{"idx", "[", "2", "]"}], ",", 
        RowBox[{"idx", "[", "3", "]"}], ",", 
        RowBox[{"idx", "[", "4", "]"}]}], "]"}]}], "]"}], "&"}], "/@", 
   RowBox[{"generalDecaying", "[", 
    RowBox[{"3", ",", 
     RowBox[{"idx", "[", "1", "]"}], ",", "a1", ",", "a2", ",", "a3"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"bc", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "[", 
       RowBox[{
        RowBox[{"idx", "[", "1", "]"}], ",", 
        RowBox[{"idx", "[", "2", "]"}], ",", 
        RowBox[{"idx", "[", "3", "]"}]}], "]"}], 
      RowBox[{"r", "[", 
       RowBox[{"idx", "[", "2", "]"}], "]"}], 
      RowBox[{"r", "[", 
       RowBox[{"idx", "[", "3", "]"}], "]"}]}], "-", "uansatz"}], "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
   "contract"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bceqns", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"getScalarPrefactors", "[", "bc", "]"}], "\[Equal]", "0"}], "//",
     "Thread"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"bcsol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{"bceqns", ",", 
    RowBox[{"{", 
     RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bcsol", "=", 
   RowBox[{"%", "//", "First"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"u", ",", "p"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"uansatz", ",", "pansatz"}], "}"}], "/.", "bcsol"}], "//", 
    "contract"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"u", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{"p", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.7113737875347967`*^9, 3.71137379784454*^9}, {
  3.7113739879035187`*^9, 3.711374099728993*^9}, {3.711374342407987*^9, 
  3.711374471287767*^9}, {3.711374522302834*^9, 3.711374547350257*^9}, {
  3.711374626436532*^9, 3.7113746613720007`*^9}, {3.711374701722184*^9, 
  3.711374702171506*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"3", " ", "a1", " ", 
     RowBox[{"invr", "[", "5", "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "3", "]"}], "]"}], " ", 
     RowBox[{"\[Gamma]", "[", 
      RowBox[{
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"idx", "[", "2", "]"}], ",", 
       RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "+", 
    RowBox[{"270", " ", "a2", " ", 
     RowBox[{"invr", "[", "7", "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "3", "]"}], "]"}], " ", 
     RowBox[{"\[Gamma]", "[", 
      RowBox[{
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"idx", "[", "2", "]"}], ",", 
       RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "-", 
    RowBox[{"45", " ", "a3", " ", 
     RowBox[{"invr", "[", "7", "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "3", "]"}], "]"}], " ", 
     RowBox[{"\[Gamma]", "[", 
      RowBox[{
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"idx", "[", "2", "]"}], ",", 
       RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "-", 
    RowBox[{"15", " ", "a1", " ", 
     RowBox[{"invr", "[", "7", "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "3", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "4", "]"}], "]"}], " ", 
     RowBox[{"\[Gamma]", "[", 
      RowBox[{
       RowBox[{"idx", "[", "2", "]"}], ",", 
       RowBox[{"idx", "[", "3", "]"}], ",", 
       RowBox[{"idx", "[", "4", "]"}]}], "]"}]}], "-", 
    RowBox[{"630", " ", "a2", " ", 
     RowBox[{"invr", "[", "9", "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "3", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "4", "]"}], "]"}], " ", 
     RowBox[{"\[Gamma]", "[", 
      RowBox[{
       RowBox[{"idx", "[", "2", "]"}], ",", 
       RowBox[{"idx", "[", "3", "]"}], ",", 
       RowBox[{"idx", "[", "4", "]"}]}], "]"}]}], "+", 
    RowBox[{"105", " ", "a3", " ", 
     RowBox[{"invr", "[", "9", "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "3", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "4", "]"}], "]"}], " ", 
     RowBox[{"\[Gamma]", "[", 
      RowBox[{
       RowBox[{"idx", "[", "2", "]"}], ",", 
       RowBox[{"idx", "[", "3", "]"}], ",", 
       RowBox[{"idx", "[", "4", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "30"}], " ", "a1", " ", 
    RowBox[{"invr", "[", "7", "]"}], " ", 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "3", "]"}], "]"}], " ", 
    RowBox[{"\[Gamma]", "[", 
     RowBox[{
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"idx", "[", "2", "]"}], ",", 
      RowBox[{"idx", "[", "3", "]"}]}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374403740749*^9, 
   3.711374471641748*^9}, {3.711374528147352*^9, 3.711374547627487*^9}, 
   3.711374663566513*^9, 3.711374702729875*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "3", "]"}], "]"}], " ", 
   RowBox[{"\[Gamma]", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}], ",", 
     RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "-", 
  RowBox[{"3", " ", "a1", " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "3", "]"}], "]"}], " ", 
   RowBox[{"\[Gamma]", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}], ",", 
     RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "-", 
  RowBox[{"270", " ", "a2", " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "3", "]"}], "]"}], " ", 
   RowBox[{"\[Gamma]", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}], ",", 
     RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "+", 
  RowBox[{"45", " ", "a3", " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "3", "]"}], "]"}], " ", 
   RowBox[{"\[Gamma]", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}], ",", 
     RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "+", 
  RowBox[{"15", " ", "a1", " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "3", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "4", "]"}], "]"}], " ", 
   RowBox[{"\[Gamma]", "[", 
    RowBox[{
     RowBox[{"idx", "[", "2", "]"}], ",", 
     RowBox[{"idx", "[", "3", "]"}], ",", 
     RowBox[{"idx", "[", "4", "]"}]}], "]"}]}], "+", 
  RowBox[{"630", " ", "a2", " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "3", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "4", "]"}], "]"}], " ", 
   RowBox[{"\[Gamma]", "[", 
    RowBox[{
     RowBox[{"idx", "[", "2", "]"}], ",", 
     RowBox[{"idx", "[", "3", "]"}], ",", 
     RowBox[{"idx", "[", "4", "]"}]}], "]"}]}], "-", 
  RowBox[{"105", " ", "a3", " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "3", "]"}], "]"}], " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "4", "]"}], "]"}], " ", 
   RowBox[{"\[Gamma]", "[", 
    RowBox[{
     RowBox[{"idx", "[", "2", "]"}], ",", 
     RowBox[{"idx", "[", "3", "]"}], ",", 
     RowBox[{"idx", "[", "4", "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374403740749*^9, 
   3.711374471641748*^9}, {3.711374528147352*^9, 3.711374547627487*^9}, 
   3.711374663566513*^9, 3.711374702738967*^9}],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   165,36,19309333095898876159,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.711374702745812*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["7", "24"]}]}], ",", 
    RowBox[{"a3", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "24"]}], "+", 
      RowBox[{"6", " ", "a2"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374403740749*^9, 
   3.711374471641748*^9}, {3.711374528147352*^9, 3.711374547627487*^9}, 
   3.711374663566513*^9, 3.711374702760638*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["15", 
      SuperscriptBox["r", "7"]], "-", 
     FractionBox["7", 
      SuperscriptBox["r", "5"]]}], ")"}], " ", 
   SubscriptBox["r", "j"], " ", 
   SubscriptBox["r", "k"], " ", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"i", ",", "j", ",", "k"}]]}], "+", 
  RowBox[{
   FractionBox["35", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["r", "9"]]}], "+", 
     FractionBox["1", 
      SuperscriptBox["r", "7"]]}], ")"}], " ", 
   SubscriptBox["r", "i"], " ", 
   SubscriptBox["r", "j"], " ", 
   SubscriptBox["r", "k"], " ", 
   SubscriptBox["r", "l"], " ", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"j", ",", "k", ",", "l"}]]}]}]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374403740749*^9, 
   3.711374471641748*^9}, {3.711374528147352*^9, 3.711374547627487*^9}, 
   3.711374663566513*^9, 3.711374702764373*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"35", " ", 
   SubscriptBox["r", "i"], " ", 
   SubscriptBox["r", "j"], " ", 
   SubscriptBox["r", "k"], " ", 
   SubscriptBox["\[Gamma]", 
    RowBox[{"i", ",", "j", ",", "k"}]]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "7"]}]]], "Output",
 CellChangeTimes->{{3.711373793095231*^9, 3.711373798227374*^9}, {
   3.7113740000208073`*^9, 3.711374100001328*^9}, 3.71137415500741*^9, {
   3.711374344269251*^9, 3.71137436932907*^9}, {3.711374403740749*^9, 
   3.711374471641748*^9}, {3.711374528147352*^9, 3.711374547627487*^9}, 
   3.711374663566513*^9, 3.711374702768538*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 610},
WindowMargins->{{Automatic, 210}, {Automatic, 39}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 93, 1, 92, "Title"],
Cell[CellGroupData[{
Cell[698, 27, 396, 10, 70, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1119, 41, 206, 3, 24, "Print"],
Cell[1328, 46, 194, 3, 24, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[1583, 56, 94, 1, 92, "Title"],
Cell[CellGroupData[{
Cell[1702, 61, 122, 1, 64, "Section"],
Cell[1827, 64, 7189, 251, 459, "Subsubsection"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9053, 320, 96, 1, 63, "Subchapter"],
Cell[9152, 323, 8021, 169, 768, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17210, 497, 95, 1, 63, "Subchapter"],
Cell[17308, 500, 166, 2, 32, "Input"],
Cell[17477, 504, 8410, 184, 747, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25936, 694, 139, 1, 148, "Title"],
Cell[CellGroupData[{
Cell[26100, 699, 109, 1, 65, "Chapter"],
Cell[CellGroupData[{
Cell[26234, 704, 1808, 52, 180, "Input"],
Cell[28045, 758, 1968, 51, 75, "Output"],
Cell[30016, 811, 1412, 37, 54, "Output"],
Cell[31431, 850, 324, 7, 24, "Message"],
Cell[31758, 859, 594, 15, 44, "Output"],
Cell[32355, 876, 859, 25, 45, "Output"],
Cell[33217, 903, 463, 10, 45, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33729, 919, 160, 2, 65, "Chapter"],
Cell[CellGroupData[{
Cell[33914, 925, 2007, 59, 201, "Input"],
Cell[35924, 986, 632, 14, 32, "Output"],
Cell[36559, 1002, 763, 19, 32, "Output"],
Cell[37325, 1023, 323, 7, 24, "Message"],
Cell[37651, 1032, 411, 8, 44, "Output"],
Cell[38065, 1042, 450, 10, 46, "Output"],
Cell[38518, 1054, 312, 4, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38879, 1064, 210, 3, 65, "Chapter"],
Cell[CellGroupData[{
Cell[39114, 1071, 2030, 59, 201, "Input"],
Cell[41147, 1132, 2676, 71, 117, "Output"],
Cell[43826, 1205, 2158, 60, 96, "Output"],
Cell[45987, 1267, 249, 6, 24, "Message"],
Cell[46239, 1275, 576, 14, 45, "Output"],
Cell[46818, 1291, 881, 26, 45, "Output"],
Cell[47702, 1319, 519, 12, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48270, 1337, 256, 3, 65, "Chapter"],
Cell[CellGroupData[{
Cell[48551, 1344, 159, 2, 44, "Subsection"],
Cell[CellGroupData[{
Cell[48735, 1350, 2257, 64, 201, "Input"],
Cell[50995, 1416, 3880, 100, 159, "Output"],
Cell[54878, 1518, 3267, 88, 159, "Output"],
Cell[58148, 1608, 249, 6, 24, "Message"],
Cell[58400, 1616, 643, 16, 44, "Output"],
Cell[59046, 1634, 1151, 33, 45, "Output"],
Cell[60200, 1669, 616, 14, 48, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/example-sphere-in-sof-shear.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58665,       1707]
NotebookOptionsPosition[     55674,       1601]
NotebookOutlinePosition[     56033,       1617]
CellTagsIndexPosition[     55990,       1614]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Load Matte", "Title",
 CellChangeTimes->{{3.706534230617179*^9, 3.706534232145425*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"$Path", ",", 
    RowBox[{"NotebookDirectory", "[", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "Matte`"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.706534233023341*^9, 3.70653423585559*^9}, {
  3.7065343390118113`*^9, 3.706534339243882*^9}, {3.706534637945504*^9, 
  3.706534661580166*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation", "Title",
 CellChangeTimes->{{3.706535751318811*^9, 3.706535752378874*^9}}],

Cell[CellGroupData[{

Cell["Define basic multipoles", "Section",
 CellChangeTimes->{{3.7041300394893713`*^9, 3.7041300524962053`*^9}, {
  3.704130208319274*^9, 3.704130215821123*^9}, {3.704647349727354*^9, 
  3.704647371847302*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"getStokeslet", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"delta", "[", 
     RowBox[{"i", ",", "j"}], "]"}], 
    RowBox[{"invr", "[", "1", "]"}]}], "+", 
   RowBox[{
    RowBox[{"r", "[", "i", "]"}], 
    RowBox[{"r", "[", "j", "]"}], 
    RowBox[{"invr", "[", "3", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getStokesletP", "[", "j_", "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{"r", "[", "j", "]"}], 
   RowBox[{"invr", "[", "3", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"laplacer", "[", 
     RowBox[{"getStokeslet", "[", 
      RowBox[{
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"idx", "[", "2", "]"}]}], "]"}], "]"}], "-", 
    RowBox[{"partialr", "[", 
     RowBox[{
      RowBox[{"getStokesletP", "[", 
       RowBox[{"idx", "[", "2", "]"}], "]"}], ",", 
      RowBox[{"idx", "[", "1", "]"}]}], "]"}]}], "//", "contract"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getDipole", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{
     RowBox[{"getStokeslet", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", "k"}], "]"}], "//", 
   "contract"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getRotlet", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"getDipole", "[", 
      RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"getDipole", "[", 
      RowBox[{"i", ",", "k", ",", "j"}], "]"}]}]}], "//", 
   "contract"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getStresslet", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"getDipole", "[", 
      RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"getDipole", "[", 
      RowBox[{"i", ",", "k", ",", "j"}], "]"}]}]}], "//", 
   "contract"}]}]}], "Input",
 CellChangeTimes->{{3.704130067056273*^9, 3.704130155523087*^9}, {
   3.704130391326188*^9, 3.704130396904253*^9}, {3.704464835125154*^9, 
   3.704464849622232*^9}, 3.704558656672435*^9, {3.704647356152773*^9, 
   3.704647356507946*^9}, {3.706536550219331*^9, 3.706536553110713*^9}, {
   3.706538772483176*^9, 3.706538809168004*^9}, {3.706878156969967*^9, 
   3.706878158077313*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define basic linear flows", "Section",
 CellChangeTimes->{{3.704460395198373*^9, 3.704460400942563*^9}, {
  3.7044605522701273`*^9, 3.7044605553149014`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"getUniformFlow", "[", 
   RowBox[{"i_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"s", "[", "i", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getLinearFlow", "[", 
   RowBox[{"i_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "j", "}"}], ",", 
    RowBox[{
     RowBox[{"j", "=", 
      RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"i", ",", "j"}], "]"}], 
      RowBox[{"r", "[", "j", "]"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.7044604052405987`*^9, 3.704460504945425*^9}, {
  3.706536556741456*^9, 3.706536557396492*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Write down basic disturbance flows for sphere in Newtonian linear flows\
\>", "Section",
 CellChangeTimes->{{3.704647399176483*^9, 3.704647416998301*^9}, {
  3.706536653269415*^9, 3.706536674242326*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"getDisturbanceFlowUniform", "[", 
   RowBox[{"i_", ",", "u_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "j", "}"}], ",", " ", 
    RowBox[{
     RowBox[{"j", "=", 
      RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "/", "4"}], 
         RowBox[{"getStokeslet", "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{"u", "[", "j", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "8"}], " ", 
         RowBox[{"laplacer", "[", 
          RowBox[{"getStokeslet", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], 
         RowBox[{"u", "[", "j", "]"}]}]}], "//", "contract"}], "//", 
      "renumberUnique"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getDisturbanceFlowStrain", "[", 
   RowBox[{"i_", ",", "e_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"j", ",", "k"}], "}"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"j", ",", "k"}], "}"}], "=", 
      RowBox[{"getNewIndex", "[", "2", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"5", "/", "6"}], " ", 
         RowBox[{"getStresslet", "[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
         RowBox[{"e", "[", 
          RowBox[{"j", ",", "k"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "12"}], " ", 
         RowBox[{"laplacer", "[", 
          RowBox[{"getStresslet", "[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
         RowBox[{"e", "[", 
          RowBox[{"j", ",", "k"}], "]"}]}]}], "//", "contract"}], "//", 
      "renumberUnique"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getDisturbanceFlowRotation", "[", 
    RowBox[{"i_", ",", "o_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j", ",", "k"}], "}"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"j", ",", "k"}], "}"}], "=", 
       RowBox[{"getNewIndex", "[", "2", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"getRotlet", "[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
         RowBox[{"o", "[", 
          RowBox[{"j", ",", "k"}], "]"}]}], "//", "contract"}], "//", 
       "renumberUnique"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getDisturbanceFlowRotation", "[", 
   RowBox[{
    RowBox[{"idx", "[", "1", "]"}], ",", "o"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"getLinearFlow", "[", 
      RowBox[{
       RowBox[{"idx", "[", "1", "]"}], ",", "o"}], "]"}], "+", "%"}], "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], " ", "//", 
   "contract"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"check", " ", "bc"}], " ", "-", " ", 
     RowBox[{"evaluate", " ", "at", " ", "r"}]}], "=", "1"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getDisturbanceFlowStrain", "[", 
   RowBox[{
    RowBox[{"idx", "[", "1", "]"}], ",", "e"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"getLinearFlow", "[", 
      RowBox[{
       RowBox[{"idx", "[", "1", "]"}], ",", "e"}], "]"}], "+", "%"}], "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], " ", "//", 
   "contract"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"check", " ", "bc"}], " ", "-", " ", 
     RowBox[{"evaluate", " ", "at", " ", "r"}]}], "=", "1"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getDisturbanceFlowUniform", "[", 
   RowBox[{
    RowBox[{"idx", "[", "1", "]"}], ",", "u"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getUniformFlow", "[", 
     RowBox[{
      RowBox[{"idx", "[", "1", "]"}], ",", "u"}], "]"}], "+", "%"}], "/.", 
   RowBox[{
    RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], " ", "//", 
  "contract", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"check", " ", "bc"}], " ", "-", " ", 
     RowBox[{"evaluate", " ", "at", " ", "r"}]}], "=", "1"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.704647408747055*^9, 3.704647461440351*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Solution for flow around sphere in uniform + linear flow by superposition\
\>", "Section",
 CellChangeTimes->{{3.704196620800571*^9, 3.704196632495595*^9}, {
  3.70455885013214*^9, 3.704558851006804*^9}, {3.7045588834413023`*^9, 
  3.704558901496636*^9}, {3.704559002595504*^9, 3.704559004641498*^9}}],

Cell[CellGroupData[{

Cell["Flow solution", "Subsubsection",
 CellChangeTimes->{{3.704559471818871*^9, 3.704559478165691*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"getuinfinity", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"getUniformFlow", "[", 
     RowBox[{"i", ",", "v"}], "]"}]}], "+", 
   RowBox[{"getLinearFlow", "[", 
    RowBox[{"i", ",", "e"}], "]"}], "+", 
   RowBox[{"getLinearFlow", "[", 
    RowBox[{"i", ",", "o"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getudisturbance", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"getDisturbanceFlowUniform", "[", 
     RowBox[{"i", ",", "v"}], "]"}]}], "+", 
   RowBox[{"getDisturbanceFlowStrain", "[", 
    RowBox[{"i", ",", "e"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getu", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"getuinfinity", "[", "i", "]"}], "+", 
     RowBox[{"getudisturbance", "[", "i", "]"}]}], "//", "contract"}], "//", 
   "renumberUnique"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getu", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
  "contract", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Check", " ", "no"}], "-", 
    RowBox[{"slip", " ", "condition"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.704196637254998*^9, 3.7041966383828697`*^9}, {
   3.7042231440808573`*^9, 3.704223156166089*^9}, {3.704459851659719*^9, 
   3.704459856462042*^9}, {3.70446023044683*^9, 3.704460269988666*^9}, {
   3.704460333096339*^9, 3.7044603341448708`*^9}, {3.704460662135322*^9, 
   3.7044607038945503`*^9}, {3.704460753632028*^9, 3.7044607627259817`*^9}, {
   3.704461102984181*^9, 3.704461117193346*^9}, 3.704558791844962*^9, {
   3.7045589110934258`*^9, 3.704558996729899*^9}, {3.7045594323755817`*^9, 
   3.704559435821837*^9}, {3.7045608378727913`*^9, 3.704560840856617*^9}, {
   3.7045611222855463`*^9, 3.704561142906798*^9}, {3.704561296059148*^9, 
   3.7045613252987547`*^9}, {3.704568146424261*^9, 3.704568149604397*^9}}]
}, Open  ]],

Cell["\<\
(we took a short-cut because we knew that the angular velocity of the \
particle is equal to the flow rotation in a Newtonian flow)\
\>", "Subsubsection",
 CellChangeTimes->{{3.70653708459877*^9, 3.706537104195434*^9}, {
  3.706537135863138*^9, 3.706537162499117*^9}}],

Cell[CellGroupData[{

Cell["Define gradients of this flow", "Subsubsection",
 CellChangeTimes->{{3.704559480476372*^9, 3.704559482134548*^9}, {
  3.704568167156735*^9, 3.704568169744684*^9}, {3.7045711367031393`*^9, 
  3.704571140398593*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"getGradient", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"partialr", "[", 
     RowBox[{
      RowBox[{"getu", "[", "i", "]"}], ",", "j"}], "]"}], "//", "contract"}], 
   "//", "renumberUnique"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getStrain", " ", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"getGradient", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"getGradient", "[", 
       RowBox[{"j", ",", "i"}], "]"}]}]}], "//", "contract"}], "//", 
   "renumberUnique"}]}]}], "Input",
 CellChangeTimes->{{3.704559489416881*^9, 3.704559498822919*^9}, {
  3.70455953639473*^9, 3.704559638024231*^9}, {3.704559735983921*^9, 
  3.70455974347777*^9}, {3.7045608282834883`*^9, 3.704560834130172*^9}, {
  3.704567094114661*^9, 3.704567116776389*^9}, {3.7045681583115797`*^9, 
  3.704568165217029*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute reciprocal theorem integrals for Second-order fluid", "Section",
 CellChangeTimes->{{3.704571143737747*^9, 3.704571188884788*^9}}],

Cell[TextData[{
 "This is part of the calculation in [1]: (Einarsson & Mehlig 2017) ",
 ButtonBox["https://doi.org/10.1103/PhysRevFluids.2.063301",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://doi.org/10.1103/PhysRevFluids.2.063301"], None},
  ButtonNote->"https://doi.org/10.1103/PhysRevFluids.2.063301"],
 ".\n\nA tedious part of the calculation is to compute a stress tensor ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Sigma]", "E"], " ", "that", " ", "consists", " ", "of", 
    " "}], TraditionalForm]]],
 "quadratic terms of the flow gradients, and a convective derivative of the \
strain tensor. Then this stress must be used in a reciprocal theorem that \
entails one surface integral \[Integral]",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Sigma]", "E"], " ", "n", " ", "dS"}], TraditionalForm]]],
 ", and one volume integral \[Integral]M ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Sigma]", "E"], "dV"}], TraditionalForm]]],
 ", where M is a certain rank-2 tensor.\n"
}], "Subsubsection",
 CellChangeTimes->{{3.704571191297934*^9, 3.704571370257679*^9}, {
  3.704571432212522*^9, 3.704571473624387*^9}, {3.705759990694817*^9, 
  3.7057599917357273`*^9}, {3.7065367560067577`*^9, 3.706536760993843*^9}, {
  3.706550844606503*^9, 3.706550873334218*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Define terms in ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Sigma]", 
    RowBox[{"E", "(", "1", ")"}]], TraditionalForm]]],
 " (Eq (49) in [1]) - quadratic in the gradients of the Stokes flow \
solutions. Note \[Alpha]=0 in [1], but here we keep it for a general \
second-order fluid.\n\nWe store full expression in variable sigmaE (free \
indices idx[1] and idx[2])"
}], "Subsubsection",
 CellChangeTimes->{{3.7045681750858793`*^9, 3.7045682684488583`*^9}, {
  3.7045713933956537`*^9, 3.704571409259544*^9}, {3.706536822264784*^9, 
  3.706536863515911*^9}, {3.706550858420198*^9, 3.7065508768139477`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"term1", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
     RowBox[{
      RowBox[{"i", "=", 
       RowBox[{"idx", "[", "1", "]"}]}], ";", 
      RowBox[{"j", "=", 
       RowBox[{"idx", "[", "2", "]"}]}], ";", 
      RowBox[{"k", "=", 
       RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"getu", "[", "k", "]"}], 
        RowBox[{"partialr", "[", 
         RowBox[{
          RowBox[{"getStrain", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", "k"}], "]"}]}], "//", 
       "contract"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"term2", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
     RowBox[{
      RowBox[{"i", "=", 
       RowBox[{"idx", "[", "1", "]"}]}], ";", 
      RowBox[{"j", "=", 
       RowBox[{"idx", "[", "2", "]"}]}], ";", 
      RowBox[{"k", "=", 
       RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"getGradient", "[", 
          RowBox[{"i", ",", "k"}], "]"}], 
         RowBox[{"getStrain", "[", 
          RowBox[{"k", ",", "j"}], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"getGradient", "[", 
          RowBox[{"j", ",", "k"}], "]"}], 
         RowBox[{"getStrain", "[", 
          RowBox[{"i", ",", "k"}], "]"}]}]}], "//", "contract"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"term3", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
     RowBox[{
      RowBox[{"i", "=", 
       RowBox[{"idx", "[", "1", "]"}]}], ";", 
      RowBox[{"j", "=", 
       RowBox[{"idx", "[", "2", "]"}]}], ";", 
      RowBox[{"k", "=", 
       RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"4", "\[Alpha]", " ", 
        RowBox[{"getStrain", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"getStrain", "[", 
         RowBox[{"k", ",", "j"}], "]"}]}], "//", "contract"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigmaE", "=", " ", 
   RowBox[{
    RowBox[{"term1", "+", " ", "term2", "+", "term3"}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sigmaE", "]"}]}], "Input",
 CellChangeTimes->{{3.704558829632134*^9, 3.704558830487216*^9}, {
  3.7045591226256123`*^9, 3.704559150328876*^9}, {3.7045593590153913`*^9, 
  3.704559459779005*^9}, {3.704559657622623*^9, 3.704559686338604*^9}, {
  3.7045597525452337`*^9, 3.704559922284829*^9}, {3.704559959834236*^9, 
  3.704559979587948*^9}, {3.704560519325526*^9, 3.704560523101781*^9}, {
  3.704560732675613*^9, 3.704560750466236*^9}, {3.704560942472258*^9, 
  3.704560943109084*^9}, {3.7045657772624702`*^9, 3.704565782928281*^9}, {
  3.7045667594517813`*^9, 3.704566810090678*^9}, {3.7045678764261312`*^9, 
  3.704567877897882*^9}, {3.704568067300531*^9, 3.704568081271978*^9}, {
  3.705759928463291*^9, 3.705759931350359*^9}, {3.705759968187851*^9, 
  3.705759968583301*^9}, {3.7065368719288597`*^9, 3.706536902121819*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The integrals", "Section",
 CellChangeTimes->{{3.704564411093546*^9, 3.7045644180309687`*^9}, {
  3.706537218027864*^9, 3.706537219337359*^9}}],

Cell[CellGroupData[{

Cell["\<\
Surface integral of sigmaE n dS (first integral in Eq. (11) [1])
(recall that sigmaE has free indices idx[1] and idx[2])\
\>", "Subsubsection",
 CellChangeTimes->{{3.704564498308447*^9, 3.704564510608962*^9}, {
   3.70456829397925*^9, 3.704568319018177*^9}, {3.7045710468734283`*^9, 
   3.704571056283445*^9}, 3.706550884604293*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"integrand", "=", 
   RowBox[{
    RowBox[{"sigmaE", " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], 
     RowBox[{"invr", "[", "1", "]"}]}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"force1", "=", 
  RowBox[{
   RowBox[{"unitsphereIntegral", "[", "%", "]"}], "//", 
   "contract"}]}]}], "Input",
 CellChangeTimes->{{3.70455999314966*^9, 3.704560036415226*^9}, {
   3.704560196150444*^9, 3.704560209881607*^9}, {3.7045602406666813`*^9, 
   3.7045602605696907`*^9}, {3.704560447761552*^9, 3.704560452044986*^9}, 
   3.704560647538487*^9, {3.70456134599584*^9, 3.704561346409865*^9}, {
   3.704564065722189*^9, 3.704564095219016*^9}, {3.7045642572787867`*^9, 
   3.704564275363346*^9}, {3.7045650530038347`*^9, 3.704565055811757*^9}, {
   3.704566346703031*^9, 3.704566354908963*^9}, {3.704566475073653*^9, 
   3.704566485383814*^9}, 3.704567896088983*^9, {3.7045683452592783`*^9, 
   3.704568347528963*^9}, {3.704646171338667*^9, 3.704646219317453*^9}, {
   3.7065369445867987`*^9, 3.706536947212967*^9}, 3.706550611784424*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Volume integral of M div(sigmaE) dV (second integral in Eq. (11) [1])\
\>", "Subsubsection",
 CellChangeTimes->{{3.704564514096519*^9, 3.704564529464941*^9}, {
   3.704568321431859*^9, 3.704568330192092*^9}, 3.706550890148828*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"divsigmaE", " ", "=", " ", 
   RowBox[{
    RowBox[{"partialr", "[", 
     RowBox[{"sigmaE", ",", 
      RowBox[{"idx", "[", "2", "]"}]}], "]"}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mtensor", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"getDisturbanceFlowUniform", "[", 
        RowBox[{
         RowBox[{"idx", "[", "1", "]"}], ",", "utilde"}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"utilde", "[", "i_", "]"}], "\[RuleDelayed]", 
       RowBox[{"delta", "[", 
        RowBox[{
         RowBox[{"idx", "[", 
          RowBox[{"-", "1"}], "]"}], ",", "i"}], "]"}]}]}], "//", 
     "contract"}], "//", "renumberUnique"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"mtensor", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand", "=", 
   RowBox[{
    RowBox[{"mtensor", " ", "divsigmaE"}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fluidVolumeIntegral", "[", "%", "]"}], "//", "contract"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"force2", "=", 
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"idx", "[", 
      RowBox[{"-", "1"}], "]"}], "\[Rule]", 
     RowBox[{"idx", "[", "1", "]"}]}]}], "//", "renumber"}]}]}], "Input",
 CellChangeTimes->{{3.7045644440115423`*^9, 3.7045644943573503`*^9}, {
   3.704565386157881*^9, 3.704565420416512*^9}, {3.704565550264299*^9, 
   3.70456555361973*^9}, {3.704565609390526*^9, 3.7045656985157223`*^9}, {
   3.704566368502756*^9, 3.704566379608651*^9}, {3.7045664912824383`*^9, 
   3.704566495216708*^9}, {3.704566577599519*^9, 3.704566595091854*^9}, {
   3.7045672548678093`*^9, 3.704567256421908*^9}, 3.70456790099594*^9, {
   3.704568350510602*^9, 3.704568351285859*^9}, {3.704568381340288*^9, 
   3.7045684212029963`*^9}, {3.704568463027322*^9, 3.7045684638785973`*^9}, 
   3.704571070651865*^9, 3.7046382370012503`*^9, {3.704646314462541*^9, 
   3.704646356849247*^9}, {3.705760108254163*^9, 3.705760134933333*^9}, {
   3.706537016676423*^9, 3.7065370210636377`*^9}, 3.7065506277179832`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
This is the O(Wi) result, second term in Eq. (62) of [1] (in the manuscript \
\[Alpha]=0) \
\>", "Subsubsection",
 CellChangeTimes->{{3.704568490298312*^9, 3.704568554468211*^9}, 
   3.7065508951781673`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"force1", "+", "force2"}], "//", "contract"}], "//", 
  "prettyprint"}]], "Input",
 CellChangeTimes->{{3.7045683536317863`*^9, 3.7045683674180613`*^9}, {
  3.705760141050683*^9, 3.705760142378435*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the O(Wi) flow field explicitly", "Section",
 CellChangeTimes->{{3.706537227187503*^9, 3.7065372313079777`*^9}, {
  3.706537269813278*^9, 3.7065372713321047`*^9}}],

Cell["\<\
We may also calculate the force directly by solving for the flow field to \
O(Wi) and integrating the resulting stress tensor over the particle surface.

Solving the flow field proceeds as explained in [1] Sec. IIIC.

Particular solution:\
\>", "Subsubsection",
 CellChangeTimes->{{3.7065509050892897`*^9, 3.706550970574299*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "-Calculate right hand side rhsSof=-\[Del] . ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Sigma]", 
    RowBox[{"E", "(", "1", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "\n-Fourier transform rhsSof\n-make all dummies unique, and rename free \
index to idx[2]\n-multiply with Green\[CloseCurlyQuote]s tensor in k-space\n\
-fourier transform back"
}], "Subsubsection",
 CellChangeTimes->{{3.7056828206539783`*^9, 3.705682883166486*^9}, {
  3.706537314670835*^9, 3.70653734681176*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhsSof", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"partialr", "[", 
      RowBox[{"sigmaE", ",", 
       RowBox[{"idx", "[", "2", "]"}]}], "]"}]}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "rhsSof", "]"}], "\[IndentingNewLine]", 
 RowBox[{"rhsSof", "//", "prettyprint"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"frhs", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"fourier", "[", "rhsSof", "]"}], "//", "renumberUnique"}], 
     ")"}], "/.", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], "\[Rule]", 
     RowBox[{"idx", "[", "2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u1kspace", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"delta", "[", 
          RowBox[{
           RowBox[{"idx", "[", "1", "]"}], ",", 
           RowBox[{"idx", "[", "2", "]"}]}], "]"}], 
         RowBox[{"invk", "[", "2", "]"}]}], "-", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"idx", "[", "1", "]"}], "]"}], 
         RowBox[{"k", "[", 
          RowBox[{"idx", "[", "2", "]"}], "]"}], 
         RowBox[{"invk", "[", "4", "]"}]}]}], ")"}]}], "frhs"}], "//", 
    "contract"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1kspace", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "I"}], ")"}]}], 
     RowBox[{"k", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], 
     RowBox[{"invk", "[", "2", "]"}], "frhs"}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u1p", "=", 
   RowBox[{"invfourier", "[", "u1kspace", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1p", "=", 
   RowBox[{"invfourier", "[", "p1kspace", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{"u1p", ",", 
   RowBox[{"fourier", "|", "invfourier", "|", "k", "|", "invk"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{"p1p", ",", 
   RowBox[{"fourier", "|", "invfourier", "|", "k", "|", "invk"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.705412662250642*^9, 3.7054126642732153`*^9}, {
  3.705412788270585*^9, 3.7054127933970203`*^9}, {3.7054128389331827`*^9, 
  3.705412861897195*^9}, {3.705413198542429*^9, 3.70541321949336*^9}, {
  3.705420071281111*^9, 3.705420072037325*^9}, {3.705682884993658*^9, 
  3.7056828920351048`*^9}, {3.706537387427758*^9, 3.706537410229944*^9}, {
  3.706549386751333*^9, 3.706549393236371*^9}, {3.706549510618361*^9, 
  3.7065496046318817`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Evaluate u1p for r=1 to find boundary condition for homogenous solution\
\>", "Subsubsection",
 CellChangeTimes->{{3.70568291013241*^9, 3.705682926451076*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"u1p", "/.", 
   RowBox[{
    RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
  "prettyprint"}]], "Input",
 CellChangeTimes->{{3.70566841548035*^9, 3.705668443817156*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
For the homogenous solution, make ansatz of multipoles, quadratic in e, o and \
v.

First define the general decaying multipole solution with n free indices:\
\>", "Subsubsection",
 CellChangeTimes->{{3.705682933304191*^9, 3.7056829518164062`*^9}, {
  3.705760502479547*^9, 3.7057605576163673`*^9}, {3.706539016975683*^9, 
  3.70653902138518*^9}, {3.706549974127246*^9, 3.706550029132936*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "General", " ", "decaying", " ", "Stokes", " ", "solutions", " ", 
      "\[IndentingNewLine]", "u"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"b", 
         SuperscriptBox["\[Del]", "2"]}]}], ")"}], " ", 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{
         RowBox[{
          SubscriptBox["j", "2"], ".."}], 
         SubscriptBox["j", "n"]}]], 
       SubscriptBox["G", 
        SubscriptBox["ij", "1"]]}]}]}], ",", "\[IndentingNewLine]", "  ", 
    RowBox[{"p", "=", 
     RowBox[{"a", " ", 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{
         RowBox[{
          SubscriptBox["j", "2"], ".."}], 
         SubscriptBox["j", "n"]}]], 
       SubscriptBox["P", 
        SubscriptBox["j", "1"]]}]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
    "where", " ", "G", " ", "and", " ", "P", " ", "is", " ", "the", " ", 
     "fundamental", " ", "Stokeslet", " ", 
     RowBox[{
     "solution", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "n"}], 
     " ", "is", " ", "number", " ", "of", " ", "free", " ", "indices"}], ",", 
    "\[IndentingNewLine]", "  ", "a", ",", 
    RowBox[{"b", " ", "names", " ", "of", " ", 
     RowBox[{
     "coefficients", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "Returns"}], " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"u", ",", " ", "p"}], "}"}], "."}]}]}], "\[IndentingNewLine]", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"generalDecaying", "[", 
     RowBox[{"n_", ",", "i_", ",", "a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
        "u", ",", "p", ",", "ii", ",", "j1", ",", "j2n", ",", "term1", ",", 
         "term2"}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"ii", "=", 
         RowBox[{"i", "/.", 
          RowBox[{
           RowBox[{"idx", "[", "k_", "]"}], "\[RuleDelayed]", "k"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"j1", "=", 
         RowBox[{"idx", "[", 
          RowBox[{"ii", "+", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"j2n", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"idx", "[", 
            RowBox[{"k", "+", "ii"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "2", ",", "n"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"term1", "=", 
         RowBox[{
          RowBox[{"partialr", "[", 
           RowBox[{
            RowBox[{"getStokeslet", "[", 
             RowBox[{"i", ",", "j1"}], "]"}], ",", "j2n"}], "]"}], "//", 
          "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"term2", "=", 
         RowBox[{
          RowBox[{"laplacer", "[", "term1", "]"}], "//", 
          "contractNoRenumber"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"u", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"a", " ", "term1"}], "+", 
           RowBox[{"b", " ", "term2"}]}], "//", "contract"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"p", "=", 
         RowBox[{
          RowBox[{"a", " ", 
           RowBox[{"partialr", "[", 
            RowBox[{
             RowBox[{"getStokesletP", "[", "j1", "]"}], ",", "j2n"}], "]"}]}],
           "//", "contract"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"u", ",", "p"}], "}"}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{"n", ">", "0"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Make", " ", "sure", " ", "solutions", " ", "actually", " ", "satisfy", 
     " ", 
     RowBox[{"Stokes", "'"}], " ", "eqns"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"testu", ",", "testp"}], "}"}], "=", 
       RowBox[{"generalDecaying", "[", 
        RowBox[{"k", ",", 
         RowBox[{"idx", "[", "1", "]"}], ",", "a", ",", "b"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"laplacer", "[", "testu", "]"}], "-", 
        RowBox[{"partialr", "[", 
         RowBox[{"testp", ",", 
          RowBox[{"idx", "[", "1", "]"}]}], "]"}]}], "//", "contract"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.706538277641993*^9, 3.7065382907405863`*^9}, {
  3.706538359367467*^9, 3.7065383885213327`*^9}, {3.70653849758243*^9, 
  3.706538608095096*^9}, {3.706538827034925*^9, 3.706539155598887*^9}, {
  3.706539471258008*^9, 3.706539477114202*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Make ansatz:", "Subsubsection",
 CellChangeTimes->{{3.70655003509228*^9, 3.706550077425946*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"up1ansatz", ",", "ak"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ak", "=", "0"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Ansatz", " ", "proportional", " ", "to", " ", "ee"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"up1ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"e", "[", 
         RowBox[{
          RowBox[{"idx", "[", "2", "]"}], ",", 
          RowBox[{"idx", "[", "3", "]"}]}], "]"}], 
        RowBox[{"e", "[", 
         RowBox[{
          RowBox[{"idx", "[", "4", "]"}], ",", 
          RowBox[{"idx", "[", "5", "]"}]}], "]"}]}], "//", "contract"}], 
      ")"}], "&"}], "/@", 
    RowBox[{"generalDecaying", "[", 
     RowBox[{"4", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"au", "[", "ak", "]"}], ",", 
      RowBox[{"bu", "[", "ak", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"up1ansatz", "[", "ak", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", " ", 
         RowBox[{"e", "[", 
          RowBox[{
           RowBox[{"idx", "[", "2", "]"}], ",", 
           RowBox[{"idx", "[", "4", "]"}]}], "]"}], 
         RowBox[{"e", "[", 
          RowBox[{
           RowBox[{"idx", "[", "4", "]"}], ",", 
           RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "//", "contract"}], 
       ")"}], "&"}], "/@", 
     RowBox[{"generalDecaying", "[", 
      RowBox[{"2", ",", 
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"au", "[", "ak", "]"}], ",", 
       RowBox[{"bu", "[", "ak", "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Ansatz", " ", "proportional", " ", "to", " ", "oe"}], " ", 
     "&"}], " ", "eo"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"up1ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"o", "[", 
         RowBox[{
          RowBox[{"idx", "[", "2", "]"}], ",", 
          RowBox[{"idx", "[", "3", "]"}]}], "]"}], 
        RowBox[{"e", "[", 
         RowBox[{
          RowBox[{"idx", "[", "4", "]"}], ",", 
          RowBox[{"idx", "[", "5", "]"}]}], "]"}]}], "//", "contract"}], 
      ")"}], "&"}], "/@", 
    RowBox[{"generalDecaying", "[", 
     RowBox[{"4", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"au", "[", "ak", "]"}], ",", 
      RowBox[{"bu", "[", "ak", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"up1ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"e", "[", 
         RowBox[{
          RowBox[{"idx", "[", "2", "]"}], ",", 
          RowBox[{"idx", "[", "4", "]"}]}], "]"}], 
        RowBox[{"o", "[", 
         RowBox[{
          RowBox[{"idx", "[", "4", "]"}], ",", 
          RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "//", "contract"}], 
      ")"}], "&"}], "/@", 
    RowBox[{"generalDecaying", "[", 
     RowBox[{"2", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"au", "[", "ak", "]"}], ",", 
      RowBox[{"bu", "[", "ak", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"up1ansatz", "[", "ak", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", " ", 
         RowBox[{"o", "[", 
          RowBox[{
           RowBox[{"idx", "[", "2", "]"}], ",", 
           RowBox[{"idx", "[", "4", "]"}]}], "]"}], 
         RowBox[{"e", "[", 
          RowBox[{
           RowBox[{"idx", "[", "4", "]"}], ",", 
           RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "//", "contract"}], 
       ")"}], "&"}], "/@", 
     RowBox[{"generalDecaying", "[", 
      RowBox[{"2", ",", 
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"au", "[", "ak", "]"}], ",", 
       RowBox[{"bu", "[", "ak", "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Ansatz", " ", "proportional", " ", "to", " ", "ev"}], " ", 
     "&"}], " ", "ve"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"up1ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"e", "[", 
         RowBox[{
          RowBox[{"idx", "[", "2", "]"}], ",", 
          RowBox[{"idx", "[", "3", "]"}]}], "]"}], 
        RowBox[{"v", "[", 
         RowBox[{"idx", "[", "4", "]"}], "]"}]}], "//", "contract"}], ")"}], 
     "&"}], "/@", 
    RowBox[{"generalDecaying", "[", 
     RowBox[{"3", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"au", "[", "ak", "]"}], ",", 
      RowBox[{"bu", "[", "ak", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"up1ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"e", "[", 
         RowBox[{
          RowBox[{"idx", "[", "3", "]"}], ",", 
          RowBox[{"idx", "[", "4", "]"}]}], "]"}], 
        RowBox[{"v", "[", 
         RowBox[{"idx", "[", "2", "]"}], "]"}]}], "//", "contract"}], ")"}], 
     "&"}], "/@", 
    RowBox[{"generalDecaying", "[", 
     RowBox[{"3", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"au", "[", "ak", "]"}], ",", 
      RowBox[{"bu", "[", "ak", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"up1ansatz", "[", "ak", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", " ", 
         RowBox[{"e", "[", 
          RowBox[{
           RowBox[{"idx", "[", "2", "]"}], ",", 
           RowBox[{"idx", "[", "3", "]"}]}], "]"}], 
         RowBox[{"v", "[", 
          RowBox[{"idx", "[", "3", "]"}], "]"}]}], "//", "contract"}], ")"}], 
      "&"}], "/@", 
     RowBox[{"generalDecaying", "[", 
      RowBox[{"1", ",", 
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"au", "[", "ak", "]"}], ",", 
       RowBox[{"bu", "[", "ak", "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Ansatz", " ", "proportional", " ", "to", " ", "ov"}], " ", 
     "&"}], " ", "vo"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"up1ansatz", "[", "ak", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", " ", 
        RowBox[{"o", "[", 
         RowBox[{
          RowBox[{"idx", "[", "2", "]"}], ",", 
          RowBox[{"idx", "[", "3", "]"}]}], "]"}], 
        RowBox[{"v", "[", 
         RowBox[{"idx", "[", "4", "]"}], "]"}]}], "//", "contract"}], ")"}], 
     "&"}], "/@", 
    RowBox[{"generalDecaying", "[", 
     RowBox[{"3", ",", 
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"au", "[", "ak", "]"}], ",", 
      RowBox[{"bu", "[", "ak", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"up1ansatz", "[", "ak", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", " ", 
         RowBox[{"o", "[", 
          RowBox[{
           RowBox[{"idx", "[", "2", "]"}], ",", 
           RowBox[{"idx", "[", "3", "]"}]}], "]"}], 
         RowBox[{"v", "[", 
          RowBox[{"idx", "[", "3", "]"}], "]"}]}], "//", "contract"}], ")"}], 
      "&"}], "/@", 
     RowBox[{"generalDecaying", "[", 
      RowBox[{"1", ",", 
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"au", "[", "ak", "]"}], ",", 
       RowBox[{"bu", "[", "ak", "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Ansatz", " ", "proportional", " ", "to", " ", "vv"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"ak", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"up1ansatz", "[", "ak", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", " ", 
         RowBox[{"v", "[", 
          RowBox[{"idx", "[", "2", "]"}], "]"}], 
         RowBox[{"v", "[", 
          RowBox[{"idx", "[", "3", "]"}], "]"}]}], "//", "contract"}], ")"}], 
      "&"}], "/@", 
     RowBox[{"generalDecaying", "[", 
      RowBox[{"2", ",", 
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"au", "[", "ak", "]"}], ",", 
       RowBox[{"bu", "[", "ak", "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sum", " ", "up", " ", "all", " ", "terms"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"up1totalansatz", "=", 
    RowBox[{"contract", "/@", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"up1ansatz", "[", "k", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "ak"}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"separate", " ", "u", " ", "and", " ", "p"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u1totalansatz", "=", 
   RowBox[{"up1totalansatz", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1totalansatz", "=", 
   RowBox[{"up1totalansatz", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"u1totalansatz", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{"p1totalansatz", "//", 
  "prettyprint"}], "\[IndentingNewLine]", "ak"}], "Input",
 CellChangeTimes->{{3.70567386668812*^9, 3.705673932342617*^9}, {
   3.7056739984215107`*^9, 3.7056740042644997`*^9}, 3.7056740642831182`*^9, {
   3.705674121675582*^9, 3.705674153180193*^9}, {3.705674260611782*^9, 
   3.705674306413731*^9}, {3.705674337473214*^9, 3.7056744977553873`*^9}, {
   3.70567454999802*^9, 3.7056745640088987`*^9}, {3.705674594213361*^9, 
   3.7056746086529837`*^9}, 3.7056746967574863`*^9, {3.705674766032403*^9, 
   3.705674879381304*^9}, {3.7056749122572203`*^9, 3.705675011847061*^9}, {
   3.705675048370783*^9, 3.705675143359021*^9}, {3.70567519282269*^9, 
   3.705675418312804*^9}, {3.705675642384077*^9, 3.70567564775559*^9}, {
   3.7056829612137613`*^9, 3.705683034116355*^9}, {3.70653916606528*^9, 
   3.706539171373776*^9}, {3.7065392315617867`*^9, 3.7065394592645683`*^9}, {
   3.706539496331723*^9, 3.706539530882913*^9}, {3.706539706208455*^9, 
   3.706539730587184*^9}, {3.706548444894554*^9, 3.70654848609051*^9}, {
   3.706548632593411*^9, 3.706548646446477*^9}, {3.706548702257609*^9, 
   3.706548705270986*^9}, {3.7065492235108433`*^9, 3.706549265660748*^9}, {
   3.7065500881850758`*^9, 3.706550111537052*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Now, formulate BC:
-evaluate u=up+uh=0 at r=1 for no-slip boundary condition
-since BC must hold for any e, o and v, solve for that each scalar prefactor \
must vanish separately --> linear system
-compute u1 and p1 by applying solution to ansatz.\
\>", "Subsubsection",
 CellChangeTimes->{{3.705683042963344*^9, 3.7056831426741047`*^9}, {
  3.706538046852027*^9, 3.706538081568315*^9}, {3.706550125055002*^9, 
  3.7065502097553*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1ansatz", "=", 
   RowBox[{"u1p", "+", "u1totalansatz"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bc", "=", 
   RowBox[{
    RowBox[{"u1ansatz", "/.", 
     RowBox[{
      RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
    "contract"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqns", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"getScalarPrefactors", "[", "bc", "]"}], "\[Equal]", "0"}], "//",
     "Thread"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{"eqns", ",", 
      RowBox[{"s_", "[", "i_Integer", "]"}], ",", "Infinity"}], "]"}], "//", 
    "DeleteDuplicates"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{"eqns", ",", "vars"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solution", "=", 
   RowBox[{"%", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u1", "=", 
   RowBox[{
    RowBox[{"u1ansatz", "/.", "solution"}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"p1p", "+", "p1totalansatz"}], "/.", "solution"}], "//", 
    "contract"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.705683101509843*^9, 3.7056831142664957`*^9}, {
  3.7056831685599823`*^9, 3.7056831977177258`*^9}, {3.705691317790403*^9, 
  3.705691317920343*^9}, {3.7065381094260883`*^9, 3.7065381558918457`*^9}, {
  3.706539549240473*^9, 3.706539550474153*^9}, {3.706539612486112*^9, 
  3.706539632316834*^9}, {3.706539763665786*^9, 3.706539770824482*^9}, {
  3.70654877085562*^9, 3.7065488099324493`*^9}, {3.7065488564718447`*^9, 
  3.706548866038301*^9}, {3.706549073647439*^9, 3.706549086589303*^9}, {
  3.70654964530791*^9, 3.706549656308578*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"print", " ", "solutions"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"u1", "//", "prettyprint"}], "\[IndentingNewLine]", 
   RowBox[{"p1", "//", "prettyprint"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "double", " ", "check", " ", "that", " ", "they", " ", "satisfy", " ", 
     "eqns", " ", "and", " ", "boundary", " ", "conditions"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"laplacer", "[", "u1", "]"}], "-", " ", 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"renumberUnique", "[", "p1", "]"}], ",", 
       RowBox[{"idx", "[", "1", "]"}]}], "]"}], "-", "rhsSof"}], "//", 
    "contract"}], "\[IndentingNewLine]", 
   RowBox[{"u1", "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.706548839716961*^9, 3.706548841603125*^9}, {
  3.706549659807663*^9, 3.706549686392767*^9}, {3.706549733378107*^9, 
  3.7065497363813066`*^9}, {3.706549781794989*^9, 3.7065498346610813`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Check the special case when v=0
This case solution corresponds to that given in Eq 90, with (101-105) of Koch \
& Subramanian 2006 10.1016/j.jnnfm.2006.03.019 \
https://www.sciencedirect.com/science/article/pii/S0377025706001601\
\>", "Subsubsection",
 CellChangeTimes->{{3.705683206495202*^9, 3.705683215266967*^9}, {
  3.705683248415346*^9, 3.7056833025516033`*^9}, {3.705685092907394*^9, 
  3.705685093733714*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "note", " ", "factor", " ", "of", " ", "4", " ", "outside", " ", "the", 
    " ", 
    RowBox[{"j", "'"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"compare", " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"contract", "[", " ", 
       RowBox[{"u1", "/", "4"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "_", "]"}], "\[RuleDelayed]", "0"}], ",", 
        RowBox[{
         RowBox[{"sqr", "[", "v", "]"}], "\[RuleDelayed]", "0"}]}], "}"}]}], "//",
      "prettyprint"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j1", "\[Equal]", 
     RowBox[{"compare", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", 
        RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], "//", "Expand"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j2", "\[Equal]", 
     RowBox[{"compare", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", 
        RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], "//", "Expand"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j3", "\[Equal]", 
     RowBox[{"compare", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", 
        RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], "//", "Expand"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j4", "\[Equal]", 
     RowBox[{"compare", "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", 
        RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], "//", "Expand"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j5", "\[Equal]", 
     RowBox[{"compare", "[", 
      RowBox[{"[", 
       RowBox[{"5", ",", 
        RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], "//", 
    "Expand"}]}]}]], "Input",
 CellChangeTimes->{{3.7056756516221943`*^9, 3.70567567010334*^9}, {
  3.7056832022688627`*^9, 3.705683204633977*^9}, {3.70568474479145*^9, 
  3.705684874016767*^9}, {3.705684950380784*^9, 3.705684956307149*^9}, {
  3.7056849879971457`*^9, 3.7056850138097067`*^9}, {3.705685114582415*^9, 
  3.7056851325269747`*^9}, {3.705685247908778*^9, 3.705685248007493*^9}, {
  3.7065381987397003`*^9, 3.7065382089336977`*^9}, {3.706550804912003*^9, 
  3.706550810198284*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form stress tensor at O(Wi):", "Section",
 CellChangeTimes->{{3.706550228115944*^9, 3.7065502595734587`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"form", " ", 
     RowBox[{
      SubscriptBox["\[PartialD]", "j"], 
      SubscriptBox["u", "i"]}]}], "+", 
    RowBox[{
     SubscriptBox["\[PartialD]", "i"], 
     SubscriptBox["u", "j"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"renumberUnique", "[", "u1", "]"}], ",", 
       RowBox[{"idx", "[", "2", "]"}]}], "]"}], "//", "contract"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"strain1", "=", 
     RowBox[{
      RowBox[{"%", "+", 
       RowBox[{"(", 
        RowBox[{"%", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"idx", "[", "1", "]"}], "\[Rule]", 
            RowBox[{"idx", "[", "2", "]"}]}], ",", 
           RowBox[{
            RowBox[{"idx", "[", "2", "]"}], "\[Rule]", 
            RowBox[{"idx", "[", "1", "]"}]}]}], "}"}]}], ")"}]}], "//", 
      "contract"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Sigma]", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "p"}], " ", 
       SubscriptBox["\[Delta]", "ij"]}], " ", "+", " ", 
      RowBox[{
       SubscriptBox["\[PartialD]", "j"], 
       SubscriptBox["u", "i"]}], "+", 
      RowBox[{
       SubscriptBox["\[PartialD]", "i"], 
       SubscriptBox["u", "j"]}], " ", "+", " ", 
      SubscriptBox[
       RowBox[{"(", 
        SuperscriptBox["\[Sigma]", "E"], ")"}], "ij"]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sigma1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"renumberUnique", "[", "p1", "]"}]}], 
        RowBox[{"delta", "[", 
         RowBox[{
          RowBox[{"idx", "[", "1", "]"}], ",", 
          RowBox[{"idx", "[", "2", "]"}]}], "]"}]}], "+", "strain1", " ", "+",
        "sigmaE"}], "//", "contract"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.706550263635221*^9, 3.706550408908388*^9}, {
  3.7065507018373938`*^9, 3.706550777798503*^9}}],

Cell[CellGroupData[{

Cell["Surface tractions:", "Subsubsection",
 CellChangeTimes->{{3.706550417064866*^9, 3.706550419390243*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"surfacestress", "=", 
   RowBox[{"sigma1", " ", "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dF", "=", 
   RowBox[{
    RowBox[{"sigma1", " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], 
     RowBox[{"invr", "[", "1", "]"}]}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dF", "//", "unitsphereIntegral"}], "//", "contract"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "prettyprint"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"for", " ", "comparison"}], ",", " ", 
    RowBox[{
    "the", " ", "reciprocal", " ", "theorem", " ", "result", " ", "must", " ",
      "be", " ", "the", " ", 
     RowBox[{"same", ":"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"force1", "+", "force2"}], "//", "contract"}], "//", 
  "prettyprint"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.706550420312215*^9, 3.706550543032988*^9}, {
  3.7065506484011927`*^9, 3.7065506929789867`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{971, 626},
WindowMargins->{{Automatic, 92}, {16, Automatic}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 93, 1, 92, "Title"],
Cell[676, 25, 396, 10, 70, "Input",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[1109, 40, 94, 1, 92, "Title"],
Cell[CellGroupData[{
Cell[1228, 45, 210, 3, 64, "Section"],
Cell[1441, 50, 2558, 74, 159, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4036, 129, 163, 2, 64, "Section"],
Cell[4202, 133, 714, 20, 96, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4953, 158, 213, 4, 64, "Section"],
Cell[5169, 164, 4684, 143, 369, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9890, 312, 311, 5, 64, "Section"],
Cell[CellGroupData[{
Cell[10226, 321, 104, 1, 35, "Subsubsection"],
Cell[10333, 324, 2001, 47, 96, "Input"]
}, Open  ]],
Cell[12349, 374, 278, 5, 59, "Subsubsection"],
Cell[CellGroupData[{
Cell[12652, 383, 220, 3, 29, "Subsubsection"],
Cell[12875, 388, 1049, 29, 54, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13973, 423, 144, 1, 64, "Section"],
Cell[14120, 426, 1331, 30, 203, "Subsubsection"],
Cell[CellGroupData[{
Cell[15476, 460, 631, 13, 101, "Subsubsection"],
Cell[16110, 475, 3393, 86, 243, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19552, 567, 149, 2, 64, "Section"],
Cell[CellGroupData[{
Cell[19726, 573, 342, 6, 59, "Subsubsection"],
Cell[20071, 581, 1112, 22, 54, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21220, 608, 240, 4, 35, "Subsubsection"],
Cell[21463, 614, 2153, 51, 159, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23653, 670, 217, 5, 35, "Subsubsection"],
Cell[23873, 677, 247, 6, 32, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24169, 689, 179, 2, 64, "Section"],
Cell[24351, 693, 339, 8, 155, "Subsubsection"],
Cell[CellGroupData[{
Cell[24715, 705, 524, 12, 125, "Subsubsection"],
Cell[25242, 719, 375, 10, 75, "Input"],
Cell[25620, 731, 2255, 64, 160, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27912, 800, 169, 3, 35, "Subsubsection"],
Cell[28084, 805, 224, 6, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28345, 816, 403, 8, 83, "Subsubsection"],
Cell[28751, 826, 4914, 131, 627, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33702, 962, 102, 1, 35, "Subsubsection"],
Cell[33807, 965, 12099, 349, 1104, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45943, 1319, 444, 9, 131, "Subsubsection"],
Cell[46390, 1330, 1851, 48, 180, "Input"],
Cell[48244, 1380, 1132, 27, 159, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49413, 1412, 427, 8, 83, "Subsubsection"],
Cell[49843, 1422, 2178, 61, 159, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52070, 1489, 115, 1, 64, "Section"],
Cell[52188, 1492, 2111, 63, 145, "Input"],
Cell[CellGroupData[{
Cell[54324, 1559, 109, 1, 35, "Subsubsection"],
Cell[54436, 1562, 1198, 34, 180, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/matte-paper-companion-notebook/flow-fields.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     35803,       1041]
NotebookOptionsPosition[     33302,        949]
NotebookOutlinePosition[     33662,        965]
CellTagsIndexPosition[     33619,        962]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Load Matte", "Chapter",
 CellChangeTimes->{{3.706534230617179*^9, 3.706534232145425*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"$Path", ",", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<../\>\""}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "Matte`"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.706534233023341*^9, 3.70653423585559*^9}, {
  3.7065343390118113`*^9, 3.706534339243882*^9}, {3.706534637945504*^9, 
  3.706534661580166*^9}, {3.7120643884097757`*^9, 3.7120644601741734`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define fundamental solutions", "Chapter",
 CellChangeTimes->{{3.711915430141862*^9, 3.711915459529611*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"getStokeslet", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"delta", "[", 
     RowBox[{"i", ",", "j"}], "]"}], 
    RowBox[{"invr", "[", "1", "]"}]}], "+", 
   RowBox[{
    RowBox[{"r", "[", "i", "]"}], 
    RowBox[{"r", "[", "j", "]"}], 
    RowBox[{"invr", "[", "3", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getStokesletP", "[", "j_", "]"}], ":=", 
  RowBox[{"2", " ", 
   RowBox[{"r", "[", "j", "]"}], 
   RowBox[{"invr", "[", "3", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.711385837305202*^9, 3.7113858454894047`*^9}, {
  3.71191524592693*^9, 3.711915264550933*^9}, {3.711915465700314*^9, 
  3.711915479745473*^9}, {3.711915536867743*^9, 3.711915569445904*^9}}],

Cell[CellGroupData[{

Cell["Check that they satisfy equation of motion:", "Subchapter",
 CellChangeTimes->{{3.711915485270434*^9, 3.711915486532528*^9}, {
  3.7120646106162853`*^9, 3.712064614731057*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}], "=", 
      RowBox[{"getNewIndex", "[", "2", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"laplacer", "[", 
       RowBox[{"getStokeslet", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
      RowBox[{"partialr", "[", 
       RowBox[{
        RowBox[{"getStokesletP", "[", "j", "]"}], ",", "i"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], "//", "contract"}]], "Input",
 CellChangeTimes->{{3.711915489624312*^9, 3.7119155341560907`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Make ansatz for u^0", "Chapter",
 CellChangeTimes->{{3.711915443374511*^9, 3.7119154444218493`*^9}, {
  3.7120646195248127`*^9, 3.712064628224805*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"uansatz", "=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
      RowBox[{
       RowBox[{"i", "=", 
        RowBox[{"idx", "[", "1", "]"}]}], ";", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"j", ",", "k"}], "}"}], "=", 
        RowBox[{"getNewIndex", "[", "2", "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{"r", "[", "j", "]"}]}], "+", 
        RowBox[{
         RowBox[{"o", "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{"r", "[", "j", "]"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", "1", "]"}], 
            RowBox[{"getStokeslet", "[", 
             RowBox[{"i", ",", "j"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"a", "[", "2", "]"}], 
            RowBox[{"laplacer", "[", 
             RowBox[{"getStokeslet", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}], 
         RowBox[{"v", "[", "j", "]"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"partialr", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"a", "[", "3", "]"}], 
              RowBox[{"getStokeslet", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"a", "[", "4", "]"}], 
              RowBox[{"laplacer", "[", 
               RowBox[{"getStokeslet", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}], ",", "k"}], 
          "]"}], 
         RowBox[{"e", "[", 
          RowBox[{"j", ",", "k"}], "]"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"partialr", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "[", "5", "]"}], 
             RowBox[{"getStokeslet", "[", 
              RowBox[{"i", ",", "j"}], "]"}]}], ")"}], ",", "k"}], "]"}], 
         RowBox[{"o", "[", 
          RowBox[{"j", ",", "k"}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
     "]"}], "//", "contract"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"uansatz", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.711915291356464*^9, 3.711915416607617*^9}, {
   3.711919533187462*^9, 3.71191954127908*^9}, {3.711919649403491*^9, 
   3.7119196581424923`*^9}, {3.711919834314787*^9, 3.711919846293111*^9}, {
   3.71191990022402*^9, 3.7119199082906218`*^9}, 3.7120646553257236`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Apply boundary condition", "Chapter",
 CellChangeTimes->{{3.7119206163334923`*^9, 3.7119206225377417`*^9}}],

Cell[CellGroupData[{

Cell["Form BC", "Subsubsection",
 CellChangeTimes->{{3.712065523641244*^9, 3.71206552448799*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bc", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
       RowBox[{
        RowBox[{"i", "=", 
         RowBox[{"idx", "[", "1", "]"}]}], ";", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"j", ",", "k"}], "}"}], "=", 
         RowBox[{"getNewIndex", "[", "2", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"uansatz", "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"v", "[", "i", "]"}], "+", 
            RowBox[{
             RowBox[{"o", "[", 
              RowBox[{"i", ",", "j"}], "]"}], 
             RowBox[{"r", "[", "j", "]"}]}]}], ")"}]}], "//", 
         "contract"}]}]}], "\[IndentingNewLine]", "]"}], "/.", 
     RowBox[{
      RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
    "contract"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"bc", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.711919164750627*^9, 3.7119191685693283`*^9}, {
   3.71191920394335*^9, 3.711919256145685*^9}, {3.711919289042194*^9, 
   3.711919345559716*^9}, {3.711919379122052*^9, 3.711919441525317*^9}, {
   3.711919474449296*^9, 3.711919483731264*^9}, {3.7119196669473877`*^9, 
   3.711919671327374*^9}, {3.7119197044565268`*^9, 3.7119197087333593`*^9}, 
   3.7119198667472973`*^9, {3.7119199114571333`*^9, 3.711919954230837*^9}, {
   3.711920061923771*^9, 3.711920246823011*^9}, {3.7119205792551003`*^9, 
   3.711920592790966*^9}, {3.711920692970475*^9, 3.711920697673698*^9}, {
   3.7120646659010363`*^9, 3.7120646827831163`*^9}, {3.712065500615224*^9, 
   3.712065501075555*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extract equations, variables, and solve", "Subsubsection",
 CellChangeTimes->{{3.712065527761402*^9, 3.712065537984625*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u0bceqns", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"getScalarPrefactors", "[", "bc", "]"}], "\[Equal]", "0"}], "//",
     "Thread"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u0bcparams", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{"bc", ",", 
       RowBox[{
        RowBox[{"ex", ":", 
         RowBox[{"a", "[", "_Integer", "]"}]}], "\[RuleDelayed]", "ex"}], ",",
        "Infinity"}], "]"}], "//", "DeleteDuplicates"}], "//", "Sort"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"u0bceqns", "//", 
  "MatrixForm"}], "\[IndentingNewLine]", "u0bcparams", "\[IndentingNewLine]", \

 RowBox[{"u0bcsol", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"u0bceqns", ",", "u0bcparams"}], "]"}], "//", 
   "First"}]}]}], "Input",
 CellChangeTimes->{{3.712065519147264*^9, 3.7120655618495407`*^9}, {
  3.7120656201513844`*^9, 3.712065647711941*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Construct u0 and some getter functions for the next steps", \
"Subsubsection",
 CellChangeTimes->{{3.7120655653448133`*^9, 3.712065577378643*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u0", "=", 
   RowBox[{
    RowBox[{"uansatz", "/.", "u0bcsol"}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"u0", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.712065653384695*^9, 3.7120656627695627`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"getu0", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{"renumberUnique", "[", "u0", "]"}], "/.", 
   RowBox[{
    RowBox[{"idx", "[", "1", "]"}], "\[Rule]", 
    "i"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getgradient0", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{
     RowBox[{"getu0", "[", "i", "]"}], ",", "j"}], "]"}], "//", 
   "contractNoRenumber"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gete0", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"getgradient0", "[", 
      RowBox[{"i", ",", "j"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"getgradient0", "[", 
      RowBox[{"j", ",", "i"}], "]"}]}]}], "//", 
   "contractNoRenumber"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"geto0", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"getgradient0", "[", 
      RowBox[{"i", ",", "j"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"getgradient0", "[", 
      RowBox[{"j", ",", "i"}], "]"}]}]}], "//", 
   "contractNoRenumber"}]}]}], "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Construct next order forcing", "Chapter",
 CellChangeTimes->{{3.711920889815853*^9, 3.7119209071322613`*^9}, {
  3.712066280390451*^9, 3.712066282530673*^9}}],

Cell[CellGroupData[{

Cell["Second-order fluid stress", "Subsubsection",
 CellChangeTimes->{{3.712066285071005*^9, 3.712066290489852*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"term1", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
     RowBox[{
      RowBox[{"i", "=", 
       RowBox[{"idx", "[", "1", "]"}]}], ";", 
      RowBox[{"j", "=", 
       RowBox[{"idx", "[", "2", "]"}]}], ";", 
      RowBox[{"k", "=", 
       RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"getu0", "[", "k", "]"}], 
        RowBox[{"partialr", "[", 
         RowBox[{
          RowBox[{"gete0", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", "k"}], "]"}]}], "//", 
       "contract"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"term2", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
     RowBox[{
      RowBox[{"i", "=", 
       RowBox[{"idx", "[", "1", "]"}]}], ";", 
      RowBox[{"j", "=", 
       RowBox[{"idx", "[", "2", "]"}]}], ";", 
      RowBox[{"k", "=", 
       RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"getgradient0", "[", 
          RowBox[{"i", ",", "k"}], "]"}], 
         RowBox[{"gete0", "[", 
          RowBox[{"k", ",", "j"}], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"gete0", "[", 
          RowBox[{"i", ",", "k"}], "]"}], 
         RowBox[{"getgradient0", "[", 
          RowBox[{"j", ",", "k"}], "]"}]}]}], "//", "contract"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"term3", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
     RowBox[{
      RowBox[{"i", "=", 
       RowBox[{"idx", "[", "1", "]"}]}], ";", 
      RowBox[{"j", "=", 
       RowBox[{"idx", "[", "2", "]"}]}], ";", 
      RowBox[{"k", "=", 
       RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"4", "\[Alpha]", " ", 
        RowBox[{"gete0", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gete0", "[", 
         RowBox[{"k", ",", "j"}], "]"}]}], "//", "contract"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigmaE", "=", " ", 
   RowBox[{
    RowBox[{"term1", "+", " ", "term2", "+", "term3"}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigmaE", "//", "prettyprint"}], "//", "Length"}]}], "Input",
 CellChangeTimes->{{3.7119209294991093`*^9, 3.711920932391843*^9}, {
   3.711920988086363*^9, 3.711921004753416*^9}, {3.712066133013763*^9, 
   3.7120661366551323`*^9}, {3.7120679909289293`*^9, 3.712068017576963*^9}, 
   3.712068386958322*^9, {3.712068417461176*^9, 3.712068422233643*^9}, {
   3.7120685433156652`*^9, 3.71206855406642*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["right hand side (-div sigmaE)", "Subsubsection",
 CellChangeTimes->{{3.7119877606359453`*^9, 3.7119877702905693`*^9}, {
  3.712066296283203*^9, 3.712066303942278*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhs", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"partialr", "[", 
      RowBox[{"sigmaE", ",", 
       RowBox[{"idx", "[", "2", "]"}]}], "]"}]}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhs", "//", "prettyprint"}], "//", "Length"}]}], "Input",
 CellChangeTimes->{{3.7119210169524097`*^9, 3.7119210783943*^9}, {
  3.711987775382972*^9, 3.7119877758818693`*^9}, {3.712064715526659*^9, 
  3.7120647175180902`*^9}, {3.7120663089450617`*^9, 3.712066323427978*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solve for particular solution u1p by fourier transform", "Chapter",
 CellChangeTimes->{{3.7119877905200653`*^9, 3.71198780299397*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"frhs", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"fourier", "[", "rhs", "]"}], "//", "renumberUnique"}], ")"}], "/.", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], "\[Rule]", 
     RowBox[{"idx", "[", "2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u1kspace", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], ",", 
     RowBox[{
      RowBox[{"i", "=", 
       RowBox[{"idx", "[", "1", "]"}]}], ";", 
      RowBox[{"j", "=", 
       RowBox[{"idx", "[", "2", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"delta", "[", 
             RowBox[{"i", ",", "j"}], "]"}], 
            RowBox[{"invk", "[", "2", "]"}]}], "-", 
           RowBox[{
            RowBox[{"k", "[", "i", "]"}], 
            RowBox[{"k", "[", "j", "]"}], 
            RowBox[{"invk", "[", "4", "]"}]}]}], ")"}]}], "frhs"}], "//", 
       "contract"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u1p", "=", 
    RowBox[{"invfourier", "[", "u1kspace", "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"double", " ", "check", " ", "and", " ", "pretty", " ", "print"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{"u1p", ",", 
   RowBox[{"fourier", "|", "invfourier", "|", "k", "|", "invk"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{"p1p", ",", 
   RowBox[{"fourier", "|", "invfourier", "|", "k", "|", "invk"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"u1p", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.711987851629086*^9, 3.711987861554883*^9}, {
   3.7119878948212223`*^9, 3.711987902156111*^9}, {3.71200386007024*^9, 
   3.712003863472464*^9}, 3.712064476069178*^9, {3.712068929832643*^9, 
   3.712068953020685*^9}, {3.7120712281896477`*^9, 3.71207128386055*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Find homogenous solution to satisfy boundary conditions", "Chapter",
 CellChangeTimes->{{3.71198791708652*^9, 3.7119879258532753`*^9}}],

Cell[CellGroupData[{

Cell["This is the contribution from u1p we must cancel on r=1:", \
"Subsubsection",
 CellChangeTimes->{{3.712064747911762*^9, 3.71206476423602*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"u1p", "/.", 
    RowBox[{
     RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
   "contract"}], "//", "prettyprint"}]], "Input",
 CellChangeTimes->{{3.7119879343225813`*^9, 3.7119879601955214`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
So make ansatz in the quadratic tensorial combinations EE, EO..... Ev, Ov, vv:\
\>", "Subsubsection",
 CellChangeTimes->{{3.71206477165919*^9, 3.71206479128753*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"u1ansatz", "=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "ex", ",", "c"}], 
        "}"}], ",", 
       RowBox[{
        RowBox[{"i", "=", 
         RowBox[{"idx", "[", "1", "]"}]}], ";", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"j", ",", "k", ",", "l", ",", "m"}], "}"}], "=", 
         RowBox[{"getNewIndex", "[", "4", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"c", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ex", "=", "u1p"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"Build", " ", "ansatz", " ", "in", " ", 
          RowBox[{"ex", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"terms", " ", "EE"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ex", "=", 
         RowBox[{"ex", "+", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"partialr", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"a", "[", "c", "]"}], 
                 RowBox[{"getStokeslet", "[", 
                  RowBox[{"i", ",", "j"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "[", 
                  RowBox[{"c", "+", "1"}], "]"}], 
                 RowBox[{"laplacer", "[", 
                  RowBox[{"getStokeslet", "[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "l", ",", "m"}], "}"}]}], "]"}], 
            RowBox[{"e", "[", 
             RowBox[{"j", ",", "k"}], "]"}], 
            RowBox[{"e", "[", 
             RowBox[{"l", ",", "m"}], "]"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{"c", "+", "2"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"ex", "=", 
         RowBox[{"ex", "+", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"partialr", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"a", "[", "c", "]"}], 
                 RowBox[{"getStokeslet", "[", 
                  RowBox[{"i", ",", "j"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "[", 
                  RowBox[{"c", "+", "1"}], "]"}], 
                 RowBox[{"laplacer", "[", 
                  RowBox[{"getStokeslet", "[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}], ",", 
              "k"}], "]"}], 
            RowBox[{"e", "[", 
             RowBox[{"j", ",", "m"}], "]"}], 
            RowBox[{"e", "[", 
             RowBox[{"m", ",", "k"}], "]"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{"c", "+", "2"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"terms", " ", "EO"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ex", "=", 
         RowBox[{"ex", "+", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"partialr", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a", "[", "c", "]"}], 
                RowBox[{"getStokeslet", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], ")"}], ",", "k"}], "]"}], 
            RowBox[{"e", "[", 
             RowBox[{"j", ",", "m"}], "]"}], 
            RowBox[{"o", "[", 
             RowBox[{"m", ",", "k"}], "]"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{"c", "+", "1"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ex", "=", 
         RowBox[{"ex", "+", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"partialr", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a", "[", "c", "]"}], 
                RowBox[{"getStokeslet", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}], ")"}], ",", "k"}], "]"}], 
            RowBox[{"o", "[", 
             RowBox[{"j", ",", "m"}], "]"}], 
            RowBox[{"e", "[", 
             RowBox[{"m", ",", "k"}], "]"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{"c", "+", "1"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"terms", " ", "Ev"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ex", "=", 
         RowBox[{"ex", "+", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"partialr", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"a", "[", "c", "]"}], 
                 RowBox[{"getStokeslet", "[", 
                  RowBox[{"i", ",", "j"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "[", 
                  RowBox[{"c", "+", "1"}], "]"}], 
                 RowBox[{"laplacer", "[", 
                  RowBox[{"getStokeslet", "[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "l"}], "}"}]}], "]"}], 
            RowBox[{"e", "[", 
             RowBox[{"j", ",", "k"}], "]"}], 
            RowBox[{"v", "[", "l", "]"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{"c", "+", "2"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ex", "=", 
         RowBox[{"ex", "+", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"partialr", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"a", "[", "c", "]"}], 
                 RowBox[{"getStokeslet", "[", 
                  RowBox[{"i", ",", "j"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "[", 
                  RowBox[{"c", "+", "1"}], "]"}], 
                 RowBox[{"laplacer", "[", 
                  RowBox[{"getStokeslet", "[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "l"}], "}"}]}], "]"}], 
            RowBox[{"e", "[", 
             RowBox[{"k", ",", "l"}], "]"}], 
            RowBox[{"v", "[", "j", "]"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{"c", "+", "2"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ex", "=", 
         RowBox[{"ex", "+", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", "c", "]"}], 
               RowBox[{"getStokeslet", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"c", "+", "1"}], "]"}], 
               RowBox[{"laplacer", "[", 
                RowBox[{"getStokeslet", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}], 
            RowBox[{"e", "[", 
             RowBox[{"j", ",", "k"}], "]"}], 
            RowBox[{"v", "[", "k", "]"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{"c", "+", "2"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"terms", " ", "Ov"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ex", "=", 
         RowBox[{"ex", "+", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", "c", "]"}], 
               RowBox[{"getStokeslet", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"c", "+", "1"}], "]"}], 
               RowBox[{"laplacer", "[", 
                RowBox[{"getStokeslet", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}], 
            RowBox[{"o", "[", 
             RowBox[{"j", ",", "k"}], "]"}], 
            RowBox[{"v", "[", "k", "]"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{"c", "+", "2"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"terms", " ", "vv"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ex", "=", 
         RowBox[{"ex", "+", 
          RowBox[{"contract", "[", 
           RowBox[{
            RowBox[{"partialr", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"a", "[", "c", "]"}], 
                 RowBox[{"getStokeslet", "[", 
                  RowBox[{"i", ",", "j"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "[", 
                  RowBox[{"c", "+", "1"}], "]"}], 
                 RowBox[{"laplacer", "[", 
                  RowBox[{"getStokeslet", "[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}], ",", 
              "k"}], "]"}], 
            RowBox[{"v", "[", "j", "]"}], 
            RowBox[{"v", "[", "k", "]"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{"c", "+", "2"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "ex"}]}], "\[IndentingNewLine]", "]"}], "//", 
     "contract"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.711987990092852*^9, 3.711988037610137*^9}, {
   3.711988335216333*^9, 3.711988547208179*^9}, {3.71198858587885*^9, 
   3.711988658274376*^9}, {3.711988699945856*^9, 3.71198870198689*^9}, {
   3.711988774983756*^9, 3.711988791188827*^9}, {3.71198883727114*^9, 
   3.711988839566394*^9}, {3.7119888766970587`*^9, 3.7119889798942003`*^9}, {
   3.711989010878664*^9, 3.711989281020452*^9}, {3.7119893345271053`*^9, 
   3.711989511065119*^9}, {3.711989541491499*^9, 3.711989623304153*^9}, 
   3.711989680366971*^9, {3.711989729216476*^9, 3.711989881807428*^9}, {
   3.7119899195695477`*^9, 3.711989923513433*^9}, {3.711990000150241*^9, 
   3.711990058913677*^9}, {3.71199015910577*^9, 3.71199022824277*^9}, 
   3.712064817980344*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluate at r=1:", "Subsubsection",
 CellChangeTimes->{{3.7120648328183317`*^9, 3.712064842984405*^9}, {
  3.712064921854183*^9, 3.7120649220873117`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1bc", "=", 
   RowBox[{
    RowBox[{"u1ansatz", "/.", 
     RowBox[{
      RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
    "contract"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"u1bc", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.712064925455175*^9, 3.712064928112974*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form equations and identify all a[i]:", "Subsubsection",
 CellChangeTimes->{{3.712064908452711*^9, 3.71206491648839*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1bceqns", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"getScalarPrefactors", "[", "u1bc", "]"}], "\[Equal]", "0"}], "//",
     "Thread"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u1bcparams", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{"u1bc", ",", 
       RowBox[{
        RowBox[{"ex", ":", 
         RowBox[{"a", "[", "_Integer", "]"}]}], "\[RuleDelayed]", "ex"}], ",",
        "Infinity"}], "]"}], "//", "DeleteDuplicates"}], "//", "Sort"}]}], 
  ";"}], "\[IndentingNewLine]", "u1bceqns", "\[IndentingNewLine]", 
 RowBox[{"u1bcsol", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"u1bceqns", ",", "u1bcparams"}], "]"}], "//", 
   "First"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7120648449078493`*^9, 3.712064870727302*^9}, 
   3.7120649027652607`*^9, {3.712064934456485*^9, 3.7120649466919823`*^9}, {
   3.71206497754395*^9, 3.71206497779146*^9}, {3.7120692756657352`*^9, 
   3.712069302510301*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form u1", "Subsubsection",
 CellChangeTimes->{{3.712064874432822*^9, 3.712064885538241*^9}, 
   3.712064987032682*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1", " ", "=", " ", 
   RowBox[{
    RowBox[{"u1ansatz", "/.", "u1bcsol"}], "//", "contract"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"u1", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.712064891339492*^9, 3.712064891627404*^9}, {
  3.7120649718030233`*^9, 3.712064973770278*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Peery 1966:", "Chapter",
 CellChangeTimes->{{3.7119902499738073`*^9, 3.7119902548616343`*^9}, 
   3.712064300300675*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1shear", "=", 
   RowBox[{"u1", "/.", 
    RowBox[{"x_Times", "\[RuleDelayed]", 
     RowBox[{"0", "/;", 
      RowBox[{"Not", "[", 
       RowBox[{"FreeQ", "[", 
        RowBox[{"x", ",", "v"}], "]"}], "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"u1shearpretty", "=", 
  RowBox[{"u1shear", "//", "prettyprint"}]}]}], "Input",
 CellChangeTimes->{{3.7119902566844883`*^9, 3.711990291011902*^9}, {
  3.711990480312166*^9, 3.711990504425466*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Compare to Appendix A in Subramanian & Koch 2006 (doi \
10.1016/j.jnnfm.2006.03.019)\nEq 90 with Eqs 101-105 (note factor 4 in their ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "):"
}], "Subsection",
 CellChangeTimes->{{3.711990460155725*^9, 3.711990463813889*^9}, {
  3.711990681926323*^9, 3.711990699143043*^9}, {3.7119907847720346`*^9, 
  3.711990829757572*^9}, {3.712064291835661*^9, 3.712064292764957*^9}}],

Cell[BoxData[{
 RowBox[{"j1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"u1shearpretty", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", 
       RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "/", "4"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"j2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"u1shearpretty", "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", 
       RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "/", "4"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"j3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"u1shearpretty", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", 
       RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "/", "4"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"j4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"u1shearpretty", "[", 
     RowBox[{"[", 
      RowBox[{"4", ",", 
       RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "/", "4"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"j5", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"u1shearpretty", "[", 
     RowBox[{"[", 
      RowBox[{"5", ",", 
       RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "/", "4"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.7119904659211607`*^9, 3.7119904669707127`*^9}, {
  3.711990506738576*^9, 3.711990574073184*^9}, {3.711990617561697*^9, 
  3.711990641987688*^9}, {3.711990673111953*^9, 3.7119906785082827`*^9}, {
  3.711990725829502*^9, 3.711990728812306*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{837, 698},
WindowMargins->{{210, Automatic}, {-1, Automatic}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 95, 1, 65, "Chapter"],
Cell[678, 25, 483, 11, 70, "Input",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[1198, 41, 113, 1, 65, "Chapter"],
Cell[1314, 44, 761, 20, 54, "Input"],
Cell[CellGroupData[{
Cell[2100, 68, 182, 2, 63, "Subchapter"],
Cell[2285, 72, 682, 19, 75, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3016, 97, 157, 2, 65, "Chapter"],
Cell[3176, 101, 2667, 70, 159, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5880, 176, 113, 1, 65, "Chapter"],
Cell[CellGroupData[{
Cell[6018, 181, 97, 1, 35, "Subsubsection"],
Cell[6118, 184, 1702, 39, 96, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7857, 228, 130, 1, 35, "Subsubsection"],
Cell[7990, 231, 939, 27, 117, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8966, 263, 152, 2, 35, "Subsubsection"],
Cell[9121, 267, 273, 7, 54, "Input"],
Cell[9397, 276, 1312, 43, 96, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10758, 325, 164, 2, 65, "Chapter"],
Cell[CellGroupData[{
Cell[10947, 331, 116, 1, 35, "Subsubsection"],
Cell[11066, 334, 2947, 81, 243, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14050, 420, 173, 2, 35, "Subsubsection"],
Cell[14226, 424, 539, 13, 54, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14814, 443, 140, 1, 65, "Chapter"],
Cell[14957, 446, 2081, 56, 222, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17075, 507, 141, 1, 109, "Chapter"],
Cell[CellGroupData[{
Cell[17241, 512, 148, 2, 35, "Subsubsection"],
Cell[17392, 516, 264, 7, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17693, 528, 175, 3, 35, "Subsubsection"],
Cell[17871, 533, 10555, 259, 1041, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28463, 797, 160, 2, 35, "Subsubsection"],
Cell[28626, 801, 346, 9, 54, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29009, 815, 127, 1, 35, "Subsubsection"],
Cell[29139, 818, 1017, 26, 117, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30193, 849, 124, 2, 35, "Subsubsection"],
Cell[30320, 853, 333, 8, 54, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30702, 867, 126, 2, 65, "Chapter"],
Cell[30831, 871, 494, 13, 54, "Input"],
Cell[CellGroupData[{
Cell[31350, 888, 495, 11, 71, "Subsection"],
Cell[31848, 901, 1426, 44, 117, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/tutorial01-derivatives.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     31376,        953]
NotebookOptionsPosition[     28645,        856]
NotebookOutlinePosition[     29002,        872]
CellTagsIndexPosition[     28959,        869]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Representation", "Title"]], "Section",
 CellChangeTimes->{{3.704476261200136*^9, 3.704476283272146*^9}, {
  3.706448629250852*^9, 3.706448634578676*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "A single tensor is represented by a unused Mathematica symbol, and its \
indices as arguments. For example ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Delta]", "ij"], ":"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.706448667057713*^9, 3.706448747419401*^9}}],

Cell[BoxData[
 RowBox[{"delta", "[", 
  RowBox[{
   RowBox[{"idx", "[", "1", "]"}], ",", 
   RowBox[{"idx", "[", "2", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.706448722313375*^9, 3.706448725410735*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Indices are called idx[n], with n an integer.\n\nCompound tensors are \
represented simply by the built in commutative multiplication in Mathematica. \
For example ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Delta]", "ij"], 
    RowBox[{
     SubscriptBox["r", "j"], ":"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.706448752150433*^9, 3.706448883694581*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"delta", "[", 
   RowBox[{
    RowBox[{"idx", "[", "1", "]"}], ",", 
    RowBox[{"idx", "[", "2", "]"}]}], "]"}], 
  RowBox[{"r", "[", 
   RowBox[{"idx", "[", "2", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.706448885376329*^9, 3.706448890188118*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Scalar functions are given their own name for pattern matching purposes. \
For example I represent the scalar ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SuperscriptBox["r", "6"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " as"
}], "Subsubsection",
 CellChangeTimes->{{3.7064492581933823`*^9, 3.70644930739809*^9}, {
  3.706449359512868*^9, 3.706449382115327*^9}}],

Cell[BoxData[
 RowBox[{"invr", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.706449301667561*^9, 3.7064493117706738`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\nOperators like differentiation are implemented as functions, for example ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["\[PartialD]", "j"], 
     SubscriptBox["r", "i"]}]}], TraditionalForm]], "Subsection",
  FormatType->"TraditionalForm"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.7064489006664057`*^9, 3.706448978923808*^9}, {
  3.706449385247321*^9, 3.706449391837039*^9}}],

Cell[BoxData[
 RowBox[{"partialr", "[", 
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}], ",", 
   RowBox[{"idx", "[", "2", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.706448980672123*^9, 3.706448993051099*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
where the first argument is the expression to differentiate, and the second \
argument is the index of the partial derivative.

It is a bit verbose to type in indices, so I usually do that with Module:\
\>", "Subsubsection",
 CellChangeTimes->{{3.7064489965351763`*^9, 3.706449084935659*^9}, {
  3.7064494072221212`*^9, 3.706449418772447*^9}}],

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"i", ",", "j"}], "}"}], ",", 
   RowBox[{
    RowBox[{"i", "=", 
     RowBox[{"idx", "[", "1", "]"}]}], ";", 
    RowBox[{"j", "=", 
     RowBox[{"idx", "[", "2", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"partialr", "[", 
     RowBox[{
      RowBox[{"r", "[", "i", "]"}], ",", "j"}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.7064490878845587`*^9, 3.7064491042279177`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Or in case I want to re-use the expression many times I make a function for \
it. For example the Stokeslet ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Delta]", "ij"], "/", "r"}], " ", "+", " ", 
    RowBox[{
     SubscriptBox["r", "i"], 
     RowBox[{
      SubscriptBox["r", "j"], "/", 
      RowBox[{"r", "^", "3"}]}]}]}], TraditionalForm]]],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.706449116894723*^9, 3.706449172526321*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"getStokeslet", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"delta", "[", 
     RowBox[{"i", ",", "j"}], "]"}], 
    RowBox[{"invr", "[", "1", "]"}]}], "+", 
   RowBox[{
    RowBox[{"r", "[", "i", "]"}], 
    RowBox[{"r", "[", "j", "]"}], 
    RowBox[{"invr", "[", "3", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.706449174420815*^9, 3.706449226341242*^9}, {
  3.706449668484688*^9, 3.706449669590789*^9}}]
}, Open  ]],

Cell["\<\
This representation is merely a convention and does not compute anything on \
its own. The remainder of the tutorial will give meaning to these \
expressions. In this notebook we implement the partialr operator, because it \
is a relatively simple exercise that introduces the method of pattern \
matching and functional programming.\
\>", "Subsubsection",
 CellChangeTimes->{{3.706449546381359*^9, 3.7064497130690327`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Differentiation", "Title",
 CellChangeTimes->{{3.70644864231743*^9, 3.706448645962337*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Let\[CloseCurlyQuote]s try to compute the Laplacian of the Stokeslet:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "k"], 
    RowBox[{
     SubscriptBox["\[PartialD]", "k"], 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "ij"], "/", "r"}], " ", "+", " ", 
       RowBox[{
        SubscriptBox["r", "i"], 
        RowBox[{
         SubscriptBox["r", "j"], "/", 
         RowBox[{"r", "^", "3"}]}]}]}], "]"}]}]}], TraditionalForm]]],
 "\n\nStart with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "k"], 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Delta]", "ij"], "/", "r"}], " ", "+", " ", 
       RowBox[{
        SubscriptBox["r", "i"], 
        RowBox[{
         SubscriptBox["r", "j"], "/", 
         RowBox[{"r", "^", "3"}]}]}]}], "]"}]}], ","}], TraditionalForm]]],
 "\nWithout any definitions, partialr is left unevaluated by Mathematica:"
}], "Subsubsection",
 CellChangeTimes->{{3.704476319536551*^9, 3.7044763333829317`*^9}, {
  3.704476367490944*^9, 3.704476370159793*^9}, {3.704573852751849*^9, 
  3.704573865850752*^9}, {3.7056853410440683`*^9, 3.7056854398742867`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "partialr", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"partialr", "[", 
  RowBox[{
   RowBox[{"getStokeslet", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7044762859022417`*^9, 3.70447630631024*^9}, {
  3.7044763614611588`*^9, 3.704476363188261*^9}, {3.706449727676976*^9, 
  3.706449742481699*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. Implement linearity", "Section",
 CellChangeTimes->{{3.704476339083486*^9, 3.704476345852659*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "partialr", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "Linearity", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Plus", ",", "i_"}], "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"partialr", "[", 
       RowBox[{"#", ",", "i"}], "]"}], "&"}], ",", "ex"}], "]"}]}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"partialr", "[", 
  RowBox[{
   RowBox[{"getStokeslet", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.704476359704836*^9, 3.704476393511458*^9}, {
   3.704477796246278*^9, 3.704477801084075*^9}, {3.7044778471812143`*^9, 
   3.704477847399105*^9}, {3.70447853506763*^9, 3.7044785354479647`*^9}, {
   3.705685758486704*^9, 3.705685761167819*^9}, 3.706449757258808*^9}],

Cell[TextData[{
 StyleBox["Here we implement a particular case of partialr, namely when the \
expression is a sum (indicated by the pattern ex_Plus). \
We\[CloseCurlyQuote]ll implement linearity with ", "Subsubsection"],
 Cell[BoxData[
  FormBox[
   ButtonBox["Map",
    BaseStyle->"Link",
    ButtonData->"paclet:ref/Map"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " many times in the coming tutorials, so make sure to understand this.",
 StyleBox["\n\n_ is the wildcard pattern that matches any expression.  _Plus \
means any expression that is a sum. In Mathematica a sum a+b is actually \
represented as Plus[a,b]. A product a*b is Times[a,b], and so on. The symbol \
before the brackets is called the ", "Subsubsection"],
 ButtonBox["Head",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Head"],
 StyleBox[" of the expression. _X matches expressions with Head X. \n\nBy \
prepending a name to _ the match is given a name, like ex_, so that the name \
can be referenced in the right hand side.\n\nLearn about patterns in the \
Mathematica help ", "Subsubsection"],
 ButtonBox["tutorial",
  BaseStyle->"Link",
  ButtonData->"paclet:tutorial/Introduction-Patterns"],
 StyleBox[".\n\nMap[list, function] means element-wise application of the \
function onto the list. Since the sum ex_Plus is a list of terms, the \
function gets applied to every term. The hashtag # is a placeholder for the \
single variable, and & makes the expression an anonymous function. See help \
for ", "Subsubsection"],
 Cell[BoxData[
  FormBox[
   ButtonBox["Map",
    BaseStyle->"Link",
    ButtonData->"paclet:ref/Map"], TraditionalForm]]],
 StyleBox[", and ", "Subsubsection"],
 ButtonBox["functions",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Function"],
 StyleBox[".\n\nThe result is that partialr on a sum becomes the sum of \
partialr on the terms.", "Subsubsection"]
}], "Subsubsection",
 CellChangeTimes->{
  3.70447688715515*^9, {3.704477710948715*^9, 3.704477770806905*^9}, {
   3.704477828597767*^9, 3.70447787041162*^9}, {3.7044779444201508`*^9, 
   3.704478024075659*^9}, {3.7045476297983847`*^9, 3.7045477268121977`*^9}, {
   3.704547762099307*^9, 3.7045478172543573`*^9}, {3.705685482505211*^9, 
   3.705685657405731*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. The product rule", "Section",
 CellChangeTimes->{{3.7044768960863533`*^9, 3.704476899231558*^9}}],

Cell[CellGroupData[{

Cell["\<\
Now we are stuck with products in partialr. We implement the product rule by \
matching expressions ex_Times:\
\>", "Subsubsection",
 CellChangeTimes->{{3.704476955731789*^9, 3.7044769837821617`*^9}, {
  3.704573699258739*^9, 3.704573700820928*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "partialr", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "Linearity", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Plus", ",", "i_"}], "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"partialr", "[", 
       RowBox[{"#", ",", "i"}], "]"}], "&"}], ",", "ex"}], "]"}]}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Product", " ", "rule"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Times", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Drop", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"partialr", "[", 
  RowBox[{
   RowBox[{"getStokeslet", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.704476928754101*^9, 3.704476939347623*^9}, {
   3.7044780516407146`*^9, 3.704478053364149*^9}, {3.704478541865438*^9, 
   3.70447854630682*^9}, {3.7056857682516327`*^9, 3.7056857783912687`*^9}, 
   3.706449766400858*^9}]
}, Open  ]],

Cell["\<\
Any product ex_Times is split into the first factor (given by Take[ex,1]) \
times partialr on the remaining factors (given by Drop[ex,1]), plus partialr \
of the first factor times the remaning factors. Since Mathematica applies \
this definition as long as there are any products, this results in a list of \
single-item derivatives.\
\>", "Subsubsection",
 CellChangeTimes->{{3.7044769932603283`*^9, 3.704477138030746*^9}, {
   3.704547873825151*^9, 3.704547874434457*^9}, 3.704573690313384*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Expressions independent of r", "Section",
 CellChangeTimes->{{3.704477142520266*^9, 3.704477148383469*^9}}],

Cell[CellGroupData[{

Cell["\<\
Next, let us match partialr on any expression that is independent of r, and \
set them to 0:\
\>", "Subsubsection",
 CellChangeTimes->{{3.70447719820676*^9, 3.704477226870414*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "partialr", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "Linearity", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Plus", ",", "i_"}], "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"partialr", "[", 
       RowBox[{"#", ",", "i"}], "]"}], "&"}], ",", "ex"}], "]"}]}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Product", " ", "rule"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Times", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Drop", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"derivative", " ", "of", " ", "constants", " ", "wrt", " ", "r"}],
     " ", "=", " ", "0"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_", ",", "i_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", 
      RowBox[{"invr", "|", "r"}]}], "]"}]}]}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"partialr", "[", 
  RowBox[{
   RowBox[{"getStokeslet", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.704477189546245*^9, 3.70447719021128*^9}, {
   3.704478056404195*^9, 3.704478063941353*^9}, {3.704478551101313*^9, 
   3.704478557336575*^9}, {3.705685783779996*^9, 3.705685805384807*^9}, 
   3.706449775506249*^9}]
}, Open  ]],

Cell[TextData[{
 "Here the trailing /; on a \[AliasDelimiter]definition means that the \
definition is conditional (see ",
 ButtonBox["Help",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Condition"],
 "). In this case the condition is ",
 ButtonBox["FreeQ",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/FreeQ"],
 "[ex, invr | r], which returns True only if ex does not contain any \
instances of the symbols invr or r."
}], "Subsubsection",
 CellChangeTimes->{{3.704477237188531*^9, 3.704477322356288*^9}, {
  3.70454790078069*^9, 3.70454794286467*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. Derivatives of r", "Section",
 CellChangeTimes->{{3.7044773322162857`*^9, 3.704477336972159*^9}}],

Cell[CellGroupData[{

Cell["\<\
Now it only remains to implement the actual derivatives of either invr[m] or \
a single r[idx[n]]:\
\>", "Subsubsection",
 CellChangeTimes->{{3.704477365912422*^9, 3.704477403301076*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "partialr", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "Linearity", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Plus", ",", "i_"}], "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"partialr", "[", 
       RowBox[{"#", ",", "i"}], "]"}], "&"}], ",", "ex"}], "]"}]}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Product", " ", "rule"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Times", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Drop", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"derivative", " ", "of", " ", "constants", " ", "wrt", " ", "r"}],
     " ", "=", " ", "0"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_", ",", "i_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", 
      RowBox[{"invr", "|", "r"}]}], "]"}]}]}], " ", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"derivatives", " ", "of", " ", 
    RowBox[{"1", "/", 
     RowBox[{"r", "^", "m"}]}], " ", "and", " ", 
    SubscriptBox["r", "i"]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{
    RowBox[{"invr", "[", "m_", "]"}], ",", "i_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "m"}], " ", 
   RowBox[{"r", "[", "i", "]"}], 
   RowBox[{"invr", "[", 
    RowBox[{"m", "+", "2"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{
     RowBox[{"r", "[", "i_idx", "]"}], ",", "j_"}], "]"}], ":=", 
   RowBox[{"delta", "[", 
    RowBox[{"i", ",", "j"}], "]"}]}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"partialr", "[", 
  RowBox[{
   RowBox[{"getStokeslet", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{"idx", "[", "3", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.704477358536467*^9, 3.704477359020152*^9}, {
   3.70447764449864*^9, 3.704477659217696*^9}, {3.70447856274273*^9, 
   3.70447856707108*^9}, {3.704478606506146*^9, 3.704478608962513*^9}, {
   3.705685813421399*^9, 3.705685836905038*^9}, {3.705685873314864*^9, 
   3.705685877555943*^9}, 3.706449784134616*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
And that is it. To get the Laplacian, apply partialr twice with the same \
index:\
\>", "Subsubsection",
 CellChangeTimes->{{3.7044774382781363`*^9, 3.704477462998612*^9}}],

Cell[BoxData[
 RowBox[{"partialr", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{
     RowBox[{"getStokeslet", "[", 
      RowBox[{
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"idx", "[", "2", "]"}]}], "]"}], ",", 
     RowBox[{"idx", "[", "3", "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"idx", "[", "3", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.704477478264902*^9, 3.704477486410523*^9}, {
   3.704548069288391*^9, 3.704548070907908*^9}, 3.7064497933904343`*^9}]
}, Open  ]],

Cell["\<\
That\[CloseCurlyQuote]s not the most simplified expression, but we\
\[CloseCurlyQuote]ll get to that shortly.

For now we note that by 1) deciding on a representation, and 2) implementing \
five simple rules of algebra, our program can already perform a real \
calculation. 

If this is your first exposure to functional programming and pattern \
matching, it may take some time to internalize this way of thinking. It is \
powerful because it is so close to the mathematical notation we use when on \
paper.\
\>", "Subsubsection",
 CellChangeTimes->{{3.705338319034954*^9, 3.7053383567566843`*^9}, {
  3.706450046619596*^9, 3.7064503322555103`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["5. Convenience function for nested derivatives", "Section",
 CellChangeTimes->{{3.704477493139516*^9, 3.7044775023803377`*^9}, {
  3.706450004383329*^9, 3.706450012265746*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "While not strictly necessary, let\[CloseCurlyQuote]s add a convenience \
function that makes nested derivatives if you give a list of indices to \
partialr. Look into the help for ",
 ButtonBox["Fold",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Fold"],
 " to understand how it works:\n\nHere is the full implementation of partialr:"
}], "Subsubsection",
 CellChangeTimes->{{3.7044775085010242`*^9, 3.7044775204326277`*^9}, {
   3.704478636240262*^9, 3.7044786399858847`*^9}, 3.704478819930344*^9, {
   3.704547968692542*^9, 3.704548029867835*^9}, {3.704573748416133*^9, 
   3.7045737871432037`*^9}, {3.706449954545445*^9, 3.706450017114984*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "partialr", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Nest", " ", "multiple", " ", "derivatives"}], ",", " ", 
    RowBox[{
     RowBox[{"eg", " ", 
      RowBox[{"partialr", "[", 
       RowBox[{"ex", ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], "=", 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"partialr", "[", 
        RowBox[{"ex", ",", "i"}], "]"}], ",", "j"}], "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_", ",", "idxs_List"}], "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"partialr", ",", "ex", ",", "idxs"}], "]"}]}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "Linearity", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Plus", ",", "i_"}], "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"partialr", "[", 
       RowBox[{"#", ",", "i"}], "]"}], "&"}], ",", "ex"}], "]"}]}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Product", " ", "rule"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Times", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Drop", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"derivative", " ", "of", " ", "constants", " ", "wrt", " ", "r"}],
     " ", "=", " ", "0"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_", ",", "i_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", 
      RowBox[{"invr", "|", "r"}]}], "]"}]}]}], " ", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"derivatives", " ", "of", " ", 
    RowBox[{"1", "/", 
     RowBox[{"r", "^", "m"}]}], " ", "and", " ", 
    SubscriptBox["r", "i"]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{
    RowBox[{"invr", "[", "m_", "]"}], ",", "i_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "m"}], " ", 
   RowBox[{"r", "[", "i", "]"}], 
   RowBox[{"invr", "[", 
    RowBox[{"m", "+", "2"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{
     RowBox[{"r", "[", "i_idx", "]"}], ",", "j_"}], "]"}], ":=", 
   RowBox[{"delta", "[", 
    RowBox[{"i", ",", "j"}], "]"}]}], " "}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.7044786436169252`*^9, 3.7044786508761272`*^9}, {
   3.704478711940892*^9, 3.704478716026718*^9}, {3.704573791353898*^9, 
   3.7045737921834307`*^9}, 3.7056858888321743`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Mathematica tries patterns in the order they are defined, so the one that \
matches any expression but with a List of indices must go first, because the \
product rule is not true for multiple indices.

The nested derivative above is now simplified to\
\>", "Subsubsection",
 CellChangeTimes->{{3.704477536301962*^9, 3.704477556872912*^9}, {
   3.704478673781641*^9, 3.704478678172579*^9}, {3.704478727550063*^9, 
   3.7044787963962717`*^9}, 3.706450355025249*^9}],

Cell[BoxData[
 RowBox[{"partialr", "[", 
  RowBox[{
   RowBox[{"getStokeslet", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"idx", "[", "3", "]"}], ",", 
     RowBox[{"idx", "[", "3", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.704548061424539*^9, 3.704548063123431*^9}, {
  3.706449873647299*^9, 3.706449880541246*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "While this is the correct expression for the Laplacian of the Stokeslet, it \
can be much simplified with the rules of tensor algebra. The same goes for \
these multipoles ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "i"], 
      SubscriptBox["\[PartialD]", "j"]}], ".."}], 
    RowBox[{
     SubscriptBox["\[PartialD]", "k"], 
     RowBox[{"(", 
      RowBox[{"1", "/", "r"}], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.704478129004698*^9, 3.7044782187851143`*^9}, {
   3.706449937176532*^9, 3.7064499429122753`*^9}, 3.706450377627071*^9, {
   3.706450424881651*^9, 3.706450467780044*^9}}],

Cell[BoxData[{
 RowBox[{"partialr", "[", 
  RowBox[{
   RowBox[{"invr", "[", "1", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"idx", "[", "1", "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"partialr", "[", 
  RowBox[{
   RowBox[{"invr", "[", "1", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"partialr", "[", 
  RowBox[{
   RowBox[{"invr", "[", "1", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}], ",", 
     RowBox[{"idx", "[", "3", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"partialr", "[", 
  RowBox[{
   RowBox[{"invr", "[", "1", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}], ",", 
     RowBox[{"idx", "[", "3", "]"}], ",", 
     RowBox[{"idx", "[", "4", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7064503862986298`*^9, 3.706450418980986*^9}}]
}, Open  ]],

Cell["We address this problem in exercise02-contract.nb.", "Subsubsection",
 CellChangeTimes->{
  3.706450383716383*^9, {3.70645047415386*^9, 3.706450480534655*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{925, 610},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 177, 2, 83, "Section"],
Cell[CellGroupData[{
Cell[782, 28, 347, 9, 63, "Subsubsection"],
Cell[1132, 39, 209, 5, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1378, 49, 449, 12, 111, "Subsubsection"],
Cell[1830, 63, 289, 8, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2156, 76, 407, 11, 62, "Subsubsection"],
Cell[2566, 89, 125, 2, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2728, 96, 434, 12, 64, "Subsubsection"],
Cell[3165, 110, 242, 6, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3444, 121, 353, 7, 107, "Subsubsection"],
Cell[3800, 130, 495, 14, 75, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4332, 149, 486, 15, 63, "Subsubsection"],
Cell[4821, 166, 482, 14, 32, "Input"]
}, Open  ]],
Cell[5318, 183, 434, 7, 107, "Subsubsection"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5789, 195, 97, 1, 92, "Title"],
Cell[CellGroupData[{
Cell[5911, 200, 1237, 36, 137, "Subsubsection"],
Cell[7151, 238, 520, 13, 75, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7708, 256, 107, 1, 64, "Section"],
Cell[7818, 259, 1009, 25, 138, "Input"],
Cell[8830, 286, 2235, 47, 447, "Subsubsection"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11102, 338, 106, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[11233, 343, 259, 5, 59, "Subsubsection"],
Cell[11495, 350, 1660, 47, 201, "Input"]
}, Open  ]],
Cell[13170, 400, 507, 8, 107, "Subsubsection"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13714, 413, 116, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[13855, 418, 190, 4, 35, "Subsubsection"],
Cell[14048, 424, 2106, 60, 264, "Input"]
}, Open  ]],
Cell[16169, 487, 557, 14, 83, "Subsubsection"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16763, 506, 106, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[16894, 511, 197, 4, 35, "Subsubsection"],
Cell[17094, 517, 2933, 83, 348, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20064, 605, 182, 4, 35, "Subsubsection"],
Cell[20249, 611, 534, 12, 75, "Input"]
}, Open  ]],
Cell[20798, 626, 660, 14, 203, "Subsubsection"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21495, 645, 182, 2, 64, "Section"],
Cell[CellGroupData[{
Cell[21702, 651, 667, 12, 107, "Subsubsection"],
Cell[22372, 665, 3259, 95, 390, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25668, 765, 474, 9, 107, "Subsubsection"],
Cell[26145, 776, 445, 12, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26627, 793, 734, 20, 63, "Subsubsection"],
Cell[27364, 815, 1073, 32, 96, "Input"]
}, Open  ]],
Cell[28452, 850, 165, 2, 35, "Subsubsection"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/tutorial02-contract.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58215,       1624]
NotebookOptionsPosition[     54811,       1506]
NotebookOutlinePosition[     55170,       1522]
CellTagsIndexPosition[     55127,       1519]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
0. Bring in the definition of partialr from exercise01-partialr.nb\
\>", "Section",
 CellChangeTimes->{{3.704478857426948*^9, 3.704478879155058*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "partialr", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Nest", " ", "multiple", " ", "derivatives"}], ",", " ", 
    RowBox[{
     RowBox[{"eg", " ", 
      RowBox[{"partialr", "[", 
       RowBox[{"ex", ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], "=", 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"partialr", "[", 
        RowBox[{"ex", ",", "i"}], "]"}], ",", "j"}], "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_", ",", "idxs_List"}], "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"partialr", ",", "ex", ",", "idxs"}], "]"}]}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "Linearity", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Plus", ",", "i_"}], "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"partialr", "[", 
       RowBox[{"#", ",", "i"}], "]"}], "&"}], ",", "ex"}], "]"}]}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Product", " ", "rule"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Times", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Drop", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"derivative", " ", "of", " ", "constants", " ", "wrt", " ", "r"}],
     " ", "=", " ", "0"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_", ",", "i_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", 
      RowBox[{"invr", "|", "r"}]}], "]"}]}]}], " ", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"derivatives", " ", "of", " ", 
    RowBox[{"1", "/", 
     RowBox[{"r", "^", "m"}]}], " ", "and", " ", 
    SubscriptBox["r", "i"]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{
    RowBox[{"invr", "[", "m_", "]"}], ",", "i_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "m"}], " ", 
   RowBox[{"r", "[", "i", "]"}], 
   RowBox[{"invr", "[", 
    RowBox[{"m", "+", "2"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{
    RowBox[{"r", "[", "i_idx", "]"}], ",", "j_"}], "]"}], ":=", 
  RowBox[{"delta", "[", 
   RowBox[{"i", ",", "j"}], "]"}], " "}]}], "Input",
 CellChangeTimes->{3.7056859157907763`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. Enter Laplacian of Stokeslet", "Section",
 CellChangeTimes->{{3.704478939476881*^9, 3.704478962554283*^9}, {
  3.704573879930262*^9, 3.704573880787512*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"getStokeslet", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"delta", "[", 
     RowBox[{"i", ",", "j"}], "]"}], 
    RowBox[{"invr", "[", "1", "]"}]}], "+", 
   RowBox[{
    RowBox[{"r", "[", "i", "]"}], 
    RowBox[{"r", "[", "j", "]"}], 
    RowBox[{"invr", "[", "3", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"partialr", "[", 
  RowBox[{
   RowBox[{"getStokeslet", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"idx", "[", "3", "]"}], ",", 
     RowBox[{"idx", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7044791054175577`*^9, 3.704479123571886*^9}, {
  3.704479202867646*^9, 3.704479203038622*^9}, {3.706450533331972*^9, 
  3.706450550860512*^9}}],

Cell[CellGroupData[{

Cell["\<\
It is hard to do simple pattern matching with all these parentheses, so we \
Expand them with Mathematica\[CloseCurlyQuote]s built in Expand function. We\
\[CloseCurlyQuote]ll call this expression x:\
\>", "Subsubsection",
 CellChangeTimes->{{3.704479017260293*^9, 3.7044790902223682`*^9}, {
  3.704479180876543*^9, 3.704479181894085*^9}, {3.704479225635344*^9, 
  3.70447926930373*^9}, {3.704546971623184*^9, 3.704546971697834*^9}, {
  3.705685934920846*^9, 3.705685935746929*^9}, {3.7064505686660967`*^9, 
  3.706450575712451*^9}}],

Cell[BoxData[
 RowBox[{"x", "=", 
  RowBox[{"Expand", "[", "\[IndentingNewLine]", 
   RowBox[{"partialr", "[", 
    RowBox[{
     RowBox[{"getStokeslet", "[", 
      RowBox[{
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"idx", "[", "2", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"idx", "[", "3", "]"}], ",", 
       RowBox[{"idx", "[", "3", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.70447918344811*^9, 3.704479185228615*^9}, {
   3.704479215693809*^9, 3.704479223474409*^9}, 3.70645056416607*^9}]
}, Open  ]],

Cell["Much better, right? Now we can look for patterns.", "Subsubsection",
 CellChangeTimes->{
  3.7044801784800386`*^9, {3.706450592308982*^9, 3.706450601548009*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Make replacement rules for algebra", "Section",
 CellChangeTimes->{{3.704480153862421*^9, 3.704480169448515*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Let\[CloseCurlyQuote]s start simple: The last two terms above contain \
r[idx[3]]^2, which in traditional notation would be ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["r", "k"], 
     SubscriptBox["r", "k"]}], "=", 
    RowBox[{"r", "^", "2."}]}], TraditionalForm]]],
 " This is our first pattern matching replacement rule: "
}], "Subsubsection",
 CellChangeTimes->{{3.704479277309121*^9, 3.704479334386648*^9}, {
  3.7044794238624268`*^9, 3.704479490673683*^9}, {3.704480175625308*^9, 
  3.7044802092100163`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tensorRules", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "[", "i_idx", "]"}], "^", "2"}], "\[RuleDelayed]", 
     RowBox[{"invr", "[", 
      RowBox[{"-", "2"}], "]"}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", "x", "]"}], "/.", "tensorRules"}]}], "Input",
 CellChangeTimes->{{3.7044793219095297`*^9, 3.7044794040412197`*^9}, {
  3.7044799914135103`*^9, 3.704479993735334*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "We define a list of rules named tensorRules. The /. is shorthand for \
Replace (with the rules on the right of /.). Now is a good time to review the \
Mathematica documentation on ",
 ButtonBox["rules and patterns",
  BaseStyle->"Link",
  ButtonData->"paclet:guide/RulesAndPatterns"],
 ", and the ",
 ButtonBox["tutorial on patterns",
  BaseStyle->"Link",
  ButtonData->"paclet:tutorial/Introduction-Patterns"],
 ".\n\nThe rule matches an r with any idx inside, squared, and replaces that \
with invr[-2]. \n\nBut now we have products of invr[m] in our expression, for \
example invr[-2] invr[7]. We know that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["r", "m1"], 
     SuperscriptBox["r", "m2"]}], "=", 
    SuperscriptBox["r", 
     RowBox[{"m1", "+", "m2"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", so let us make another rule:"
}], "Subsubsection",
 CellChangeTimes->{{3.704479500254148*^9, 3.70447958825979*^9}, {
  3.704480019628277*^9, 3.704480027071817*^9}, {3.7044802204437933`*^9, 
  3.7044803147697906`*^9}, {3.7045470154469833`*^9, 3.704547022656245*^9}, {
  3.704547055027306*^9, 3.704547110101913*^9}, {3.7045472054005737`*^9, 
  3.704547394682967*^9}, {3.704547462311648*^9, 3.704547552565906*^9}, {
  3.704547595937928*^9, 3.704547596752091*^9}, {3.704548112110989*^9, 
  3.70454811639927*^9}, {3.70568597070726*^9, 3.705685971373249*^9}, {
  3.706450670804627*^9, 3.706450734782133*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tensorRules", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "i_idx", "]"}], "^", "2"}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"-", "2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"invr", "[", "m1_", "]"}], 
       RowBox[{"invr", "[", "m2_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"m1", "+", "m2"}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", "x", "]"}], "/.", 
  "tensorRules"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", "%", "]"}], "/.", "tensorRules"}]}], "Input",
 CellChangeTimes->{{3.7044796096006804`*^9, 3.704479650479972*^9}, 
   3.704479712360044*^9, {3.704479815204645*^9, 3.7044798162767153`*^9}, {
   3.704479965476207*^9, 3.704479977797641*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The new rule matches products of invr, and replaces them with one combined \
invr.\n\nThe percentage sign ",
 ButtonBox["% means \[OpenCurlyDoubleQuote]the previous output\
\[CloseCurlyDoubleQuote]",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Out"],
 " in Mathematica. It is very useful when applying a sequence of steps, but I \
recommend to only use it within a single Cell in a notebook, otherwise we \
cannot guarantee the execution order, and the value of % is unpredictable.\n\n\
We had to apply the rules twice now. The first time contracted r[idx[3]]^2, \
then we had to apply them again for invr[-2] invr[7] to turn into invr[5].\
\[LineSeparator]\nYou may say that we could use ",
 ButtonBox["//. (iterative replace)",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/ReplaceRepeated"],
 ", and you\[CloseCurlyQuote]d be right in this particular case. However, \
there are edge cases where that may be dangerous, and the whole point is to \
use this algorithm on calculations where it is not feasible to inspect every \
step manually. To be safe the operating procedure is Expand -> Replace -> \
Expand -> Replace, and so on until the expression stops changing. By doing \
this we may write replacement rules assuming they operate on a single \
tensorial term without parenthesis or sums. \n\nDon\[CloseCurlyQuote]t worry, \
we\[CloseCurlyQuote]ll automate the Expand -> Replace cycle shortly, but \
first we shall make some more rules!\n\nNext, we have many delta\
\[CloseCurlyQuote]s that share repeated indices with other tensors, and could \
therefore be contracted. A simple rule to match some of them would be for \
example"
}], "Subsubsection",
 CellChangeTimes->{{3.704479675646329*^9, 3.704479826137237*^9}, {
  3.7044798607875433`*^9, 3.70447995953274*^9}, {3.704480037322651*^9, 
  3.7044800735502872`*^9}, {3.7044803277282352`*^9, 3.7044804879091883`*^9}, {
  3.7045481654482203`*^9, 3.7045481803075314`*^9}, {3.704549693320901*^9, 
  3.704549802791184*^9}, {3.7045498346369*^9, 3.7045498636089573`*^9}, {
  3.704573958363888*^9, 3.704573971363222*^9}, {3.705686044047359*^9, 
  3.7056860565744953`*^9}, {3.706450755657905*^9, 3.706450796751889*^9}, {
  3.7064508342880707`*^9, 3.706450877406884*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"delta", "[", 
     RowBox[{"i_", ",", "j_idx"}], "]"}], 
    RowBox[{"s_", "[", "j_", "]"}]}], "\[RuleDelayed]", 
   RowBox[{"s", "[", "i", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"delta", "[", 
     RowBox[{"j_idx", ",", "i_"}], "]"}], 
    RowBox[{"s_", "[", "j_", "]"}]}], "\[RuleDelayed]", 
   RowBox[{"s", "[", "i", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"delta", "[", 
     RowBox[{"i_", ",", "j_idx"}], "]"}], 
    RowBox[{"s_", "[", 
     RowBox[{"j_", ",", "k_"}], "]"}]}], "\[RuleDelayed]", 
   RowBox[{"s", "[", 
    RowBox[{"i", ",", "k"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"delta", "[", 
     RowBox[{"j_idx", ",", "i_"}], "]"}], 
    RowBox[{"s_", "[", 
     RowBox[{"j_", ",", "k_"}], "]"}]}], "\[RuleDelayed]", 
   RowBox[{"s", "[", 
    RowBox[{"i", ",", "k"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7044804668207617`*^9, 3.704480470296163*^9}, {
  3.704548214659562*^9, 3.704548300348237*^9}, {3.7045498493582172`*^9, 
  3.704549856992519*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
and so on, for all combinations. A slightly more compact rule that takes more \
tensor combinations into account is the following:\
\>", "Subsubsection",
 CellChangeTimes->{{3.704480492002468*^9, 3.704480520114196*^9}, {
  3.706450899584244*^9, 3.706450907466015*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tensorRules", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "i_idx", "]"}], "^", "2"}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"-", "2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"invr", "[", "m1_", "]"}], 
       RowBox[{"invr", "[", "m2_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"m1", "+", "m2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"i_", ",", "j_idx"}], "]"}], "s_"}], " ", "\[RuleDelayed]", 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "/.", 
         RowBox[{"j", "\[Rule]", "i"}]}], ")"}], "/;", 
       RowBox[{"Not", "[", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"s", ",", "j"}], "]"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"j_idx", ",", "i_"}], "]"}], "s_"}], " ", "\[RuleDelayed]", 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "/.", 
         RowBox[{"j", "\[Rule]", "i"}]}], ")"}], "/;", 
       RowBox[{"Not", "[", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"s", ",", "j"}], "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", "x", "]"}], "/.", "tensorRules"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", "%", "]"}], "/.", "tensorRules"}]}], "Input",
 CellChangeTimes->{{3.7044805321771193`*^9, 3.7044806186707077`*^9}, {
  3.704480742924814*^9, 3.704480751737878*^9}, {3.704480833304063*^9, 
  3.704480846903325*^9}, {3.705338445979332*^9, 3.7053384464861813`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The general rule says: find a delta[i,j] multiplied with another expression s \
that contains the index j. Replace that product with s, but with j replaced \
by i. The second rule is the same but for delta[j,i].

Great! But now the expression contains delta[k,k] = Tr[delta] = 3 (in three \
spatial dimensions, which we assume here).
\
\>", "Subsubsection",
 CellChangeTimes->{{3.7044806577498617`*^9, 3.704480827538661*^9}, {
   3.704548321781464*^9, 3.704548359702881*^9}, {3.704573997655723*^9, 
   3.7045739986136847`*^9}, {3.706450979654048*^9, 3.706450981560973*^9}, {
   3.706451013109146*^9, 3.706451015293646*^9}, 3.706451417199534*^9, 
   3.706451614224515*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "tensorRules", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tensorRules", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "i_idx", "]"}], "^", "2"}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"-", "2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"invr", "[", "m1_", "]"}], 
       RowBox[{"invr", "[", "m2_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"m1", "+", "m2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"i_", ",", "j_idx"}], "]"}], "s_"}], " ", "\[RuleDelayed]", 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "/.", 
         RowBox[{"j", "\[Rule]", "i"}]}], ")"}], "/;", 
       RowBox[{"Not", "[", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"s", ",", "j"}], "]"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"j_idx", ",", "i_"}], "]"}], "s_"}], " ", "\[RuleDelayed]", 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "/.", 
         RowBox[{"j", "\[Rule]", "i"}]}], ")"}], "/;", 
       RowBox[{"Not", "[", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"s", ",", "j"}], "]"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"delta", "[", 
       RowBox[{"i_idx", ",", "i_"}], "]"}], "\[RuleDelayed]", "3"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"i_idx", ",", "j_idx"}], "]"}], "^", "2"}], "\[RuleDelayed]", 
      "3"}]}], " ", "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", "x", "]"}], "/.", 
  "tensorRules"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", "%", "]"}], "/.", 
  "tensorRules"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.704480861559861*^9, 3.704480882687093*^9}, {
  3.705338458783441*^9, 3.7053384591556253`*^9}, {3.7053386995083*^9, 
  3.70533886647858*^9}, {3.705338958423934*^9, 3.705338971916025*^9}, {
  3.705339008639098*^9, 3.705339008925845*^9}, {3.7053419848539133`*^9, 
  3.70534198496058*^9}, {3.7056861861009817`*^9, 3.7056861877058897`*^9}, {
  3.706451617655377*^9, 3.7064516805070887`*^9}}]
}, Open  ]],

Cell[TextData[{
 "And that was enough to simplify the Laplacian of the Stokeslet!\n\nWe will \
soon run into more traces of tensors and squares of vectors. In the next \
notebook we will treat tensor symmetries, and then we\[CloseCurlyQuote]ll \
generalize these rules to more cases than just ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "ij"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". But first, some more rules."
}], "Subsubsection",
 CellChangeTimes->{{3.7044811822417583`*^9, 3.7044811940707083`*^9}, {
  3.70457401922621*^9, 3.704574024884768*^9}, {3.7053384748689203`*^9, 
  3.70533847569592*^9}, {3.705686118001388*^9, 3.7056861540225163`*^9}, {
  3.7056862116819572`*^9, 3.705686220293508*^9}, {3.706451707217067*^9, 
  3.706451841302517*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Some more rules", "Section",
 CellChangeTimes->{{3.704481205666724*^9, 3.704481210905252*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "In general, you could just attempt a calculation, and once the program \
stops simplifying, but you can spot a simplification - add the general rule \
to tensorRules and carry on. For example: try to calculate ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Del]", "4"], "G_ij:"}], TraditionalForm]]]
}], "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.7044812135197363`*^9, 3.704481268640728*^9}, {
  3.70450162896666*^9, 3.704501670497476*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"partialr", "[", 
     RowBox[{"x", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"idx", "[", "4", "]"}], ",", 
        RowBox[{"idx", "[", "4", "]"}]}], "}"}]}], "]"}], "]"}], "/.", 
   "tensorRules"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", "%", "]"}], "/.", "tensorRules"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", "%", "]"}], "/.", "tensorRules"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", "%", "]"}], "/.", "tensorRules"}]}], "Input",
 CellChangeTimes->{{3.7045016816594477`*^9, 3.704501760101307*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["We need to add a rule for the invr[-2]^2 terms:", "Subsubsection",
 CellChangeTimes->{{3.704501764110545*^9, 3.704501787843371*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "tensorRules", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tensorRules", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "i_idx", "]"}], "^", "2"}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"-", "2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"invr", "[", "m1_", "]"}], 
       RowBox[{"invr", "[", "m2_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"m1", "+", "m2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"invr", "[", "m_", "]"}], "^", "n_"}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"m", " ", "n"}], "]"}]}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"i_", ",", "j_idx"}], "]"}], "s_"}], " ", "\[RuleDelayed]", 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "/.", 
         RowBox[{"j", "\[Rule]", "i"}]}], ")"}], "/;", 
       RowBox[{"Not", "[", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"s", ",", "j"}], "]"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"j_idx", ",", "i_"}], "]"}], "s_"}], " ", "\[RuleDelayed]", 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "/.", 
         RowBox[{"j", "\[Rule]", "i"}]}], ")"}], "/;", 
       RowBox[{"Not", "[", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"s", ",", "j"}], "]"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"delta", "[", 
       RowBox[{"i_idx", ",", "i_"}], "]"}], "\[RuleDelayed]", "3"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"i_idx", ",", "j_idx"}], "]"}], "^", "2"}], "\[RuleDelayed]", 
      "3"}]}], " ", "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"partialr", "[", 
     RowBox[{"x", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"idx", "[", "4", "]"}], ",", 
        RowBox[{"idx", "[", "4", "]"}]}], "}"}]}], "]"}], "]"}], "/.", 
   "tensorRules"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", "%", "]"}], "/.", "tensorRules"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", "%", "]"}], "/.", "tensorRules"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", "%", "]"}], "/.", "tensorRules"}]}], "Input",
 CellChangeTimes->{{3.704501796581489*^9, 3.704501816286075*^9}, {
  3.704548918877058*^9, 3.704548923274845*^9}, {3.70533849164791*^9, 
  3.705338492076392*^9}, {3.7053390647776012`*^9, 3.705339076587929*^9}, {
  3.705341990668516*^9, 3.705341990797147*^9}, {3.7064518598706493`*^9, 
  3.706451873841159*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "OK!\n\nWe also add the rule  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["r", "0"], "=", "1"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and arrive at the basic rules that serve as a starting point for the next \
tutorial:"
}], "Subsubsection",
 CellChangeTimes->{{3.704501825302177*^9, 3.704501836669574*^9}, {
  3.704501884353702*^9, 3.704501936369175*^9}, {3.704574061689723*^9, 
  3.704574067777031*^9}, {3.705686365305007*^9, 3.7056863694022512`*^9}, {
  3.706451935364414*^9, 3.706451984066511*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "tensorRules", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tensorRules", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"treat", " ", 
      RowBox[{"invr", "'"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "i_idx", "]"}], "^", "2"}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"-", "2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"invr", "[", "m1_", "]"}], 
       RowBox[{"invr", "[", "m2_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"m1", "+", "m2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"invr", "[", "m_", "]"}], "^", "n_"}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"m", " ", "n"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"invr", "[", "0", "]"}], "\[RuleDelayed]", "1"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "contract", " ", "deltas", " ", "with", " ", "other", " ", "tensors"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"i_", ",", "j_idx"}], "]"}], "s_"}], " ", "\[RuleDelayed]", 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "/.", 
         RowBox[{"j", "\[Rule]", "i"}]}], ")"}], "/;", 
       RowBox[{"Not", "[", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"s", ",", "j"}], "]"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"j_idx", ",", "i_"}], "]"}], "s_"}], " ", "\[RuleDelayed]", 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "/.", 
         RowBox[{"j", "\[Rule]", "i"}]}], ")"}], "/;", 
       RowBox[{"Not", "[", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"s", ",", "j"}], "]"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "traces", " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"delta", "[", 
       RowBox[{"i_idx", ",", "i_"}], "]"}], "\[RuleDelayed]", "3"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"i_idx", ",", "j_idx"}], "]"}], "^", "2"}], "\[RuleDelayed]", 
      "3"}]}], " ", "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.704501951296218*^9, 3.7045019599708223`*^9}, {
   3.7045026369491253`*^9, 3.7045028303772507`*^9}, {3.704546923325829*^9, 
   3.7045469251053257`*^9}, 3.704574057007379*^9, {3.704574203751655*^9, 
   3.704574205833741*^9}, {3.705338510063229*^9, 3.7053385635602922`*^9}, {
   3.7053386108559437`*^9, 3.705338620955755*^9}, {3.705338656449726*^9, 
   3.705338671607033*^9}, {3.705339102404207*^9, 3.705339223994182*^9}, {
   3.705341974504139*^9, 3.7053419746024714`*^9}, {3.705686466494741*^9, 
   3.705686467825893*^9}, 3.705686532318989*^9, {3.706451907135228*^9, 
   3.706451943799136*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. Automated contraction", "Section",
 CellChangeTimes->{{3.704501986496087*^9, 3.704502000758745*^9}}],

Cell[CellGroupData[{

Cell["\<\
Expanding and applying the rules and checking the result for convergence is \
tedious. Here is a function contract that automates this process:\
\>", "Subsubsection",
 CellChangeTimes->{{3.7045020025812674`*^9, 3.7045020525474777`*^9}, {
  3.704546842305582*^9, 3.7045468534463043`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"if", " ", "ex", " ", "is", " ", "sum"}], ",", " ", 
    RowBox[{"distribute", " ", "over", " ", "terms"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"contract", "[", "ex_Plus", "]"}], ":=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{"contract", ",", "ex"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "If", " ", "no", " ", "sums", " ", "of", " ", "tensors", " ", "in", " ", 
      "expression"}], ",", " ", 
     RowBox[{
     "apply", " ", "tensorRules", " ", "and", " ", "Expand", " ", "until", 
      " ", "convergence"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"contract", "[", "ex_", "]"}], ":=", "  ", 
     RowBox[{
      RowBox[{"FixedPoint", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"#", "/.", "tensorRules"}], "]"}], "&"}], ",", "ex"}], 
       "]"}], "/;", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"ex", ",", 
        RowBox[{"_Plus", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Not", "[", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"For", " ", "all", " ", "other", " ", "cases"}], ",", " ", 
     RowBox[{"Expand", " ", "and", " ", "try", " ", "again"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"contract", "[", "ex_", "]"}], ":=", " ", 
     RowBox[{"contract", "[", 
      RowBox[{"Expand", "[", "ex", "]"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.70450209038761*^9, 3.704502122746266*^9}, {
  3.704502629118268*^9, 3.70450263259568*^9}, {3.704546861307149*^9, 
  3.704546867308608*^9}, {3.704546903140304*^9, 3.70454691228719*^9}, {
  3.704548437418995*^9, 3.704548471065168*^9}, {3.706452017920165*^9, 
  3.706452027394485*^9}, {3.7064520839702797`*^9, 3.706452112935794*^9}}]
}, Open  ]],

Cell["\<\
Note that this definition of contract creates an infinite loop if there are \
un-Expandable sums in the expression. I keep this \
\[OpenCurlyDoubleQuote]feature\[CloseCurlyDoubleQuote] to catch typos and \
ensure my replacement rules only operate on products.\
\>", "Subsubsection",
 CellChangeTimes->{{3.704548473743029*^9, 3.704548590114188*^9}, {
  3.704548643039337*^9, 3.704548741546859*^9}}],

Cell[CellGroupData[{

Cell["Now, finally, we can type in commands like", "Subsubsection",
 CellChangeTimes->{{3.704502133541189*^9, 3.704502144858017*^9}, {
  3.704548765990831*^9, 3.7045487698815937`*^9}}],

Cell[BoxData[{
 RowBox[{"x", "//", "contract"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{"%", ",", 
    RowBox[{"idx", "[", "3", "]"}]}], "]"}], "//", 
  "contract"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{"%", ",", 
    RowBox[{"idx", "[", "3", "]"}]}], "]"}], "//", "contract"}]}], "Input",
 CellChangeTimes->{{3.704502146994233*^9, 3.704502230504053*^9}, {
  3.70454934163481*^9, 3.704549342527617*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "x // f is the same as f[x] (see ",
 ButtonBox["Postfix",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Postfix"],
 "), and I find it more pleasing to type \nexpression // contract than \
contract[expression].\n\nThe multipoles from the previous notebook are now:"
}], "Subsubsection",
 CellChangeTimes->{{3.704502843180068*^9, 3.7045028462889977`*^9}, {
  3.704550121052055*^9, 3.704550122930893*^9}, {3.704550177785041*^9, 
  3.704550241719515*^9}, {3.7056879541724052`*^9, 3.705687954796714*^9}, {
  3.706452175082696*^9, 3.706452208767763*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{
    RowBox[{"invr", "[", "1", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"idx", "[", "1", "]"}], "}"}]}], "]"}], "//", 
  "contract"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{
    RowBox[{"invr", "[", "1", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"idx", "[", "2", "]"}]}], "}"}]}], "]"}], "//", 
  "contract"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{
    RowBox[{"invr", "[", "1", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"idx", "[", "2", "]"}], ",", 
      RowBox[{"idx", "[", "3", "]"}]}], "}"}]}], "]"}], "//", 
  "contract"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{
    RowBox[{"invr", "[", "1", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"idx", "[", "2", "]"}], ",", 
      RowBox[{"idx", "[", "3", "]"}], ",", 
      RowBox[{"idx", "[", "4", "]"}]}], "}"}]}], "]"}], "//", 
  "contract"}]}], "Input",
 CellChangeTimes->{{3.706452203696938*^9, 3.7064522166209593`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5. Pretty printing", "Section",
 CellChangeTimes->{{3.7056879665507793`*^9, 3.705687969375896*^9}}],

Cell[CellGroupData[{

Cell["\<\
The pattern matching technique requires expanded expressions and numbered \
indices that are somewhat cumbersome to read compared to the usual notation. \
Take this multipole combination for example:\
\>", "Subsubsection",
 CellChangeTimes->{{3.705688115028566*^9, 3.705688150859106*^9}, {
  3.705688189097206*^9, 3.705688252541727*^9}, {3.7056888080151443`*^9, 
  3.705688809823799*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"delta", "[", 
     RowBox[{
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"idx", "[", "2", "]"}]}], "]"}], 
    RowBox[{"invr", "[", "1", "]"}]}], "+", 
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "1", "]"}], "]"}], 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "2", "]"}], "]"}], 
    RowBox[{"invr", "[", "3", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ugly", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"idx", "[", "2", "]"}], "]"}], "+", 
       RowBox[{"b", "[", 
        RowBox[{"idx", "[", "2", "]"}], "]"}]}], ")"}], " ", "%"}], "+", 
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
     RowBox[{"partialr", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"idx", "[", "4", "]"}], ",", 
         RowBox[{"idx", "[", "4", "]"}]}], "}"}]}], "]"}]}]}], "//", 
   "contract"}]}]}], "Input",
 CellChangeTimes->{{3.70568825391292*^9, 3.705688306729601*^9}, 
   3.7056883558984213`*^9, {3.705688402050988*^9, 3.705688426796228*^9}, {
   3.705688650388199*^9, 3.7056887726134977`*^9}, {3.705688823945961*^9, 
   3.705688843400442*^9}, {3.705688895821609*^9, 3.705688934902828*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The function \[OpenCurlyDoubleQuote]prettyprint\[CloseCurlyDoubleQuote] \
groups terms with identical tensorial parts, simplifies the scalar prefactor, \
replaces the lowest indices idx[1]-idx[8] with the letters ijklpqrs, and uses \
Mathematica\[CloseCurlyQuote]s subscript notation for indices for presentation.

The prettyprint uses two helper functions: 
\[OpenCurlyQuote]prettyreplace\[CloseCurlyQuote] just applies the replacement \
rules that makes an expression prettier:
\
\>", "Subsubsection",
 CellChangeTimes->{{3.705688449355833*^9, 3.705688459848927*^9}, {
  3.7056885009153013`*^9, 3.7056885778480883`*^9}, {3.7056889545406017`*^9, 
  3.705688959099403*^9}, {3.705758226214613*^9, 3.705758238385684*^9}, {
  3.706452262016683*^9, 3.706452379026744*^9}, {3.70645244637523*^9, 
  3.706452537382375*^9}, {3.706452886315878*^9, 3.706452988668991*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "helper", " ", "function", " ", "applies", " ", "the", " ", 
    "replacement", " ", "rules"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "prettyreplace", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"prettyreplace", "[", "ex_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"temp", ",", "prettyindices"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"prettyindices", "=", 
        RowBox[{"{", 
         RowBox[{
         "i", ",", "j", ",", "k", ",", "l", ",", "p", ",", "q", ",", "r", ",",
           "s"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"temp", "=", 
        RowBox[{"ex", "/.", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"invr", "[", "m_", "]"}], "\[RuleDelayed]", 
            RowBox[{"1", "/", 
             RowBox[{"r", "^", "m"}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"delta", "\[Rule]", "\[Delta]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"eps", "\[Rule]", "\[Epsilon]"}]}], "\[IndentingNewLine]", 
          "}"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"subscript", " ", "index", " ", "notation"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"temp", "=", 
        RowBox[{"temp", "/.", 
         RowBox[{
          RowBox[{"s_", "[", 
           RowBox[{"i", ":", 
            RowBox[{"_idx", ".."}]}], "]"}], "\[RuleDelayed]", 
          SubscriptBox["s", "i"]}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"numbered", " ", "indices", " ", "to", " ", "letters"}], " ", 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"temp", " ", "=", " ", 
        RowBox[{"temp", "/.", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"idx", "[", "c", "]"}], "\[Rule]", 
            RowBox[{"prettyindices", "[", 
             RowBox[{"[", "c", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", "1", ",", 
             RowBox[{"Length", "[", "prettyindices", "]"}]}], "}"}]}], 
          "]"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"getStokeslet", "[", 
     RowBox[{
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"idx", "[", "2", "]"}]}], "]"}], "//", "prettyreplace"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.705688405122979*^9, 3.70568840790016*^9}, {
  3.705688844902914*^9, 3.7056888452267723`*^9}, {3.705689010089011*^9, 
  3.705689031174551*^9}, {3.705757743522419*^9, 3.705757744755958*^9}, {
  3.705757940431333*^9, 3.705757993394816*^9}, {3.7057580281789207`*^9, 
  3.705758030893757*^9}, {3.7057580986298532`*^9, 3.705758176615521*^9}, {
  3.705758355496538*^9, 3.705758545332922*^9}, {3.705758596071599*^9, 
  3.7057586691884193`*^9}, {3.705758741237318*^9, 3.705758988455305*^9}, {
  3.705759049075667*^9, 3.7057590680864162`*^9}, {3.7064524159272118`*^9, 
  3.706452476261903*^9}, {3.70645255420267*^9, 3.7064526034323597`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
\[OpenCurlyQuote]splitScalarsTensors\[CloseCurlyQuote] isolates the scalar \
and tensorial parts of an expression, which allows prettyprint to group terms \
by identical tensorial forms.\
\>", "Subsubsection",
 CellChangeTimes->{{3.706452614423852*^9, 3.706452657091771*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "helper", " ", "takes", " ", "one", " ", "term", " ", "and", 
    " ", "splits", " ", "it", " ", "into", " ", "a", " ", "tuple", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"scalar", " ", "part"}], ",", " ", 
      RowBox[{"tensorial", " ", "part"}]}], "}"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "splitScalarsTensors", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"splitScalarsTensors", "[", "ex_Times", "]"}], ":=", 
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "gather", " ", "scalar", " ", "and", " ", "tensorial", " ", "part"}],
          " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"temp", "=", 
          RowBox[{"GroupBy", "[", 
           RowBox[{
            RowBox[{"List", "@@", "ex"}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"FreeQ", "[", 
               RowBox[{"#", ",", "idx"}], "]"}], "&"}], ")"}]}], "]"}]}], ";",
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"multiply", " ", "factors", " ", "back", " ", "together"}], 
          " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Times", "@@", "#"}], "&"}], ",", "temp"}], "]"}]}], ";",
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Lookup", "[", 
            RowBox[{"temp", ",", "True", ",", "1"}], "]"}], ",", 
           RowBox[{"Lookup", "[", 
            RowBox[{"temp", ",", "False", ",", "1"}], "]"}]}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}], "/;", " ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"ex", ",", 
        RowBox[{"_Plus", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Not", "[", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"splitScalarsTensors", "[", "ex_", "]"}], ":=", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"ex", ",", "idx"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ex", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "ex"}], "}"}]}], "]"}], "/;", " ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"ex", ",", 
        RowBox[{"_Plus", "?", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Not", "[", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"splitScalarsTensors", "[", "ex_", "]"}], ":=", 
    RowBox[{
    "Print", "[", 
     "\"\<splitScalarsTensors: Error: Sum of tensorial expressions.\>\"", 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "examples", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}], 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], 
     RowBox[{"invr", "[", "3", "]"}]}], "//", "splitScalarsTensors"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"invr", "[", "6", "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
     RowBox[{"v", "[", 
      RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
     RowBox[{"v", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}]}], "//", "splitScalarsTensors"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.706452661751408*^9, 3.706452729117914*^9}, {
  3.706452794897675*^9, 3.706452802875407*^9}, {3.706453039149705*^9, 
  3.7064530395022707`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
\[OpenCurlyQuote]prettyprint\[CloseCurlyQuote] applies splitScalarsTensors to \
all terms, groups them by the tensorial part, simplifies the scalar \
prefactors, and finally applies \[OpenCurlyQuote]prettyreplace\
\[CloseCurlyQuote] to the whole thing.\
\>", "Subsubsection",
 CellChangeTimes->{{3.706452817215974*^9, 3.706452869919508*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "groups", " ", "terms", " ", "by", " ", "tensorial", " ", "expression", 
    " ", "and", " ", "then", " ", "calls", " ", "prettyreplace"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "prettyprint", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"prettyprint", "[", "ex_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"If", " ", "not", " ", "sum"}], ",", " ", 
        RowBox[{"nothing", " ", "to", " ", "collect"}], ",", " ", 
        RowBox[{"so", " ", "just", " ", "call", " ", "prettyreplace"}]}], " ",
        "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Not", "[", 
          RowBox[{
           RowBox[{"Head", "[", "ex", "]"}], "===", "Plus"}], "]"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"prettyreplace", "[", "ex", "]"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "make", " ", "list", " ", "of", " ", "terms", " ", "in", " ", "sum"}],
         " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"temp", "=", 
        RowBox[{"List", "@@", "ex"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "split", " ", "each", " ", "term", " ", "into", " ", "scalar", " ", 
         "and", " ", "tensorial", " ", "factors"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"temp", " ", "=", " ", 
        RowBox[{"splitScalarsTensors", "/@", "temp"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Group", " ", "terms", " ", "with", " ", "equal", " ", "tensorial", 
         " ", "expressions"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"temp", " ", "=", " ", 
        RowBox[{"GroupBy", "[", 
         RowBox[{"temp", ",", "Last"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Combine", " ", "and", " ", "simplify", " ", "scalar", " ", 
         "prefactors"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"temp", " ", "=", " ", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Simplify", "@", 
            RowBox[{"First", "@", 
             RowBox[{"Total", "[", "#", "]"}]}]}], "&"}], ",", "temp"}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Convert", " ", "association", " ", "back", " ", "to", " ", "normal", 
         " ", "expression"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"temp", " ", "=", 
        RowBox[{"prettyreplace", "@", " ", 
         RowBox[{"Total", "@", 
          RowBox[{"KeyValueMap", "[", 
           RowBox[{"Times", ",", "temp"}], "]"}]}]}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "examples", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"getStokeslet", "[", 
     RowBox[{
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"idx", "[", "2", "]"}]}], "]"}], "//", "prettyprint"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"delta", "[", 
       RowBox[{
        RowBox[{"idx", "[", "1", "]"}], ",", 
        RowBox[{"idx", "[", "2", "]"}]}], "]"}], 
      RowBox[{"invr", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"r", "[", 
       RowBox[{"idx", "[", "1", "]"}], "]"}], 
      RowBox[{"r", "[", 
       RowBox[{"idx", "[", "2", "]"}], "]"}], 
      RowBox[{"invr", "[", "3", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ugly", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"idx", "[", "2", "]"}], "]"}], "+", 
         RowBox[{"b", "[", 
          RowBox[{"idx", "[", "2", "]"}], "]"}]}], ")"}], " ", "%"}], "+", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
       RowBox[{"partialr", "[", 
        RowBox[{"%", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"idx", "[", "4", "]"}], ",", 
           RowBox[{"idx", "[", "4", "]"}]}], "}"}]}], "]"}]}]}], "//", 
     "contract"}]}], "\[IndentingNewLine]", 
   RowBox[{"prettyprint", "[", "ugly", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"invr", "[", "4", "]"}], " ", 
      RowBox[{"sqr", "[", "v", "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"invr", "[", "6", "]"}], " ", 
      RowBox[{"r", "[", 
       RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"r", "[", 
       RowBox[{"idx", "[", "2", "]"}], "]"}], " ", 
      RowBox[{"v", "[", 
       RowBox[{"idx", "[", "1", "]"}], "]"}], " ", 
      RowBox[{"v", "[", 
       RowBox[{"idx", "[", "2", "]"}], "]"}]}]}], "//", 
    "prettyprint"}]}]}]], "Input",
 CellChangeTimes->{
  3.70645287545199*^9, {3.7064530423344803`*^9, 3.706453042649481*^9}, {
   3.7064593197641773`*^9, 3.7064593390785646`*^9}, {3.7064593739385777`*^9, 
   3.706459379194364*^9}, {3.706459470593525*^9, 3.706459471238529*^9}}]
}, Open  ]],

Cell[TextData[{
 "If you are learning Mathematica it is instructive to pick these three \
functions apart and run them line by line on the examples. Each operation is \
fairly simple, but requires some understanding of how ",
 ButtonBox["expressions",
  BaseStyle->"Link",
  ButtonData->"paclet:guide/LanguageOverview"],
 " are represented internally in Mathematica, and what it means to change the \
",
 ButtonBox["Head",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Head"],
 " of an expression (see ",
 ButtonBox["Apply operator, or @@",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Apply"],
 "). You will also learn the importance of ",
 ButtonBox["Map (/@)",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Map"],
 " as a building block of functional programming."
}], "Subsubsection",
 CellChangeTimes->{{3.706453010217019*^9, 3.706453159657887*^9}, {
  3.706459235307967*^9, 3.7064592902071333`*^9}, {3.706459402052075*^9, 
  3.706459467279106*^9}, {3.7064595196447783`*^9, 3.7064595753897467`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["6. Next", "Section",
 CellChangeTimes->{{3.705687975965191*^9, 3.705687995318722*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "We now have the building blocks for a more involved calculation. But an \
obstacle remains: index management. \n\nTo multiply and simplify large \
expressions, we must be careful with managing dummy (repeated) indices so \
that they do not collide. For example, say we want to square the vector ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["e", "ij"], 
    SubscriptBox["r", "j"]}], TraditionalForm]]],
 ". The correct way is to take ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["e", "ij"], 
    SubscriptBox["r", "j"]}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["e", "ik"], 
    SubscriptBox["r", "k"]}], TraditionalForm]]],
 ", with unique dummy indices. But if we are not careful, we might do:"
}], "Subsubsection",
 CellChangeTimes->{{3.704549085142055*^9, 3.704549304544567*^9}, {
  3.704549396188552*^9, 3.7045495350315847`*^9}, {3.705339338947247*^9, 
  3.705339397878962*^9}}],

Cell[BoxData[{
 RowBox[{"y", "=", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y", "^", "2"}], "//", "contract"}]}], "Input",
 CellChangeTimes->{{3.704549307092317*^9, 3.704549309783084*^9}, {
  3.7045493531258783`*^9, 3.7045493925356417`*^9}, {3.704549536983944*^9, 
  3.704549562669896*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Which is the wrong result, because we violated the rule that no index may \
appear more than twice in an expression.

Further, there are more tensor symmetries. 

First, some tensors are symmetric or antisymmetric on exchange of indices, \
for example\
\>", "Subsubsection",
 CellChangeTimes->{{3.704549565907674*^9, 3.704549619046956*^9}, {
  3.705339405060862*^9, 3.705339497654407*^9}, {3.705339564648616*^9, 
  3.705339671468079*^9}, {3.706459616840969*^9, 3.706459661977489*^9}, {
  3.706459706124826*^9, 3.706459748772894*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"delta", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], "-", 
   RowBox[{"delta", "[", 
    RowBox[{
     RowBox[{"idx", "[", "2", "]"}], ",", 
     RowBox[{"idx", "[", "1", "]"}]}], "]"}]}], "//", "contract"}]], "Input",
 CellChangeTimes->{{3.7064597531066523`*^9, 3.7064597637049723`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
should evaluate to zero.

Second, all expressions are symmetric under renaming of repeated (dummy) \
indices. For example the following should evaluate to zero:\
\>", "Subsubsection",
 CellChangeTimes->{{3.704549565907674*^9, 3.704549619046956*^9}, {
  3.705339405060862*^9, 3.705339497654407*^9}, {3.705339564648616*^9, 
  3.705339671468079*^9}, {3.706459616840969*^9, 3.706459661977489*^9}, {
  3.706459706124826*^9, 3.706459772628841*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"idx", "[", "2", "]"}]}], "]"}], 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "2", "]"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"idx", "[", "3", "]"}]}], "]"}], 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "3", "]"}], "]"}]}]}], "//", "contract"}]], "Input",
 CellChangeTimes->{{3.706459663608549*^9, 3.706459702807396*^9}}]
}, Open  ]],

Cell["We address these questions in tutorial03-symmetries.nb.", \
"Subsubsection",
 CellChangeTimes->{{3.706459777245517*^9, 3.706459795049252*^9}}]
}, Open  ]]
},
WindowSize->{890, 610},
WindowMargins->{{142, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 159, 3, 64, "Section"],
Cell[742, 27, 3064, 91, 369, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3843, 123, 165, 2, 64, "Section"],
Cell[4011, 127, 866, 25, 54, "Input"],
Cell[CellGroupData[{
Cell[4902, 156, 543, 9, 59, "Subsubsection"],
Cell[5448, 167, 591, 15, 75, "Input"]
}, Open  ]],
Cell[6054, 185, 167, 2, 35, "Subsubsection"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6258, 192, 122, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[6405, 197, 561, 14, 59, "Subsubsection"],
Cell[6969, 213, 523, 13, 96, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7529, 231, 1474, 32, 203, "Subsubsection"],
Cell[9006, 265, 946, 24, 138, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9989, 294, 2243, 36, 539, "Subsubsection"],
Cell[12235, 332, 1177, 35, 96, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13449, 372, 278, 5, 59, "Subsubsection"],
Cell[13730, 379, 1842, 51, 201, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15609, 435, 681, 13, 179, "Subsubsection"],
Cell[16293, 450, 2509, 67, 327, "Input"]
}, Open  ]],
Cell[18817, 520, 779, 15, 135, "Subsubsection"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19633, 540, 103, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[19761, 545, 497, 11, 85, "Subsubsection",
 InitializationCell->True],
Cell[20261, 558, 702, 21, 96, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21000, 584, 138, 1, 35, "Subsubsection"],
Cell[21141, 587, 2988, 83, 348, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24166, 675, 554, 13, 107, "Subsubsection"],
Cell[24723, 690, 3187, 79, 390, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27959, 775, 109, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[28093, 780, 297, 5, 59, "Subsubsection"],
Cell[28393, 787, 2150, 55, 201, "Input"]
}, Open  ]],
Cell[30558, 845, 407, 7, 83, "Subsubsection"],
Cell[CellGroupData[{
Cell[30990, 856, 184, 2, 29, "Subsubsection"],
Cell[31177, 860, 474, 12, 75, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31688, 877, 566, 11, 107, "Subsubsection"],
Cell[32257, 890, 1228, 38, 96, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33534, 934, 105, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[33664, 939, 398, 7, 83, "Subsubsection"],
Cell[34065, 948, 1333, 38, 54, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35435, 991, 872, 15, 179, "Subsubsection"],
Cell[36310, 1008, 3309, 76, 411, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39656, 1089, 285, 5, 59, "Subsubsection"],
Cell[39944, 1096, 4181, 111, 432, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44162, 1212, 351, 6, 59, "Subsubsection"],
Cell[44516, 1220, 5438, 137, 621, "Input"]
}, Open  ]],
Cell[49969, 1360, 1008, 24, 131, "Subsubsection"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51014, 1389, 92, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[51131, 1394, 968, 26, 163, "Subsubsection"],
Cell[52102, 1422, 499, 13, 54, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52638, 1440, 543, 12, 155, "Subsubsection"],
Cell[53184, 1454, 398, 11, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53619, 1470, 452, 9, 107, "Subsubsection"],
Cell[54074, 1481, 558, 17, 32, "Input"]
}, Open  ]],
Cell[54647, 1501, 148, 2, 35, "Subsubsection"]
}, Open  ]]
}
]
*)



==> anc/tutorial03-symmetries.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     76958,       2102]
NotebookOptionsPosition[     73668,       1990]
NotebookOutlinePosition[     74028,       2006]
CellTagsIndexPosition[     73985,       2003]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["0. Bring in definitions from earlier tutorial notebooks", "Section",
 CellChangeTimes->{{3.704478857426948*^9, 3.704478879155058*^9}, 
   3.7046343416173897`*^9, {3.7053397775357924`*^9, 3.7053397878171997`*^9}, {
   3.706459833950091*^9, 3.706459855774139*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "partialr", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Nest", " ", "multiple", " ", "derivatives"}], ",", " ", 
    RowBox[{
     RowBox[{"eg", " ", 
      RowBox[{"partialr", "[", 
       RowBox[{"ex", ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], "=", 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"partialr", "[", 
        RowBox[{"ex", ",", "i"}], "]"}], ",", "j"}], "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_", ",", "idxs_List"}], "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"partialr", ",", "ex", ",", "idxs"}], "]"}]}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "Linearity", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Plus", ",", "i_"}], "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"partialr", "[", 
       RowBox[{"#", ",", "i"}], "]"}], "&"}], ",", "ex"}], "]"}]}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Product", " ", "rule"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Times", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Drop", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"derivative", " ", "of", " ", "constants", " ", "wrt", " ", "r"}],
     " ", "=", " ", "0"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_", ",", "i_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", 
      RowBox[{"invr", "|", "r"}]}], "]"}]}]}], " ", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"derivatives", " ", "of", " ", 
    RowBox[{"1", "/", 
     RowBox[{"r", "^", "m"}]}], " ", "and", " ", 
    SubscriptBox["r", "i"]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{
    RowBox[{"invr", "[", "m_", "]"}], ",", "i_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "m"}], " ", 
   RowBox[{"r", "[", "i", "]"}], 
   RowBox[{"invr", "[", 
    RowBox[{"m", "+", "2"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{
     RowBox[{"r", "[", "i_idx", "]"}], ",", "j_"}], "]"}], ":=", 
   RowBox[{"delta", "[", 
    RowBox[{"i", ",", "j"}], "]"}]}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "tensorRules", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tensorRules", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"treat", " ", 
       RowBox[{"invr", "'"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"r", "[", "i_idx", "]"}], "^", "2"}], "\[RuleDelayed]", 
       RowBox[{"invr", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"invr", "[", "m1_", "]"}], 
        RowBox[{"invr", "[", "m2_", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"invr", "[", 
        RowBox[{"m1", "+", "m2"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"invr", "[", "m_", "]"}], "^", "n_"}], "\[RuleDelayed]", 
       RowBox[{"invr", "[", 
        RowBox[{"m", " ", "n"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"invr", "[", "0", "]"}], "\[RuleDelayed]", "1"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "contract", " ", "deltas", " ", "with", " ", "other", " ", "tensors"}],
        " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"delta", "[", 
         RowBox[{"i_", ",", "j_idx"}], "]"}], "s_"}], " ", "\[RuleDelayed]", 
       " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "/.", 
          RowBox[{"j", "\[Rule]", "i"}]}], ")"}], "/;", 
        RowBox[{"Not", "[", 
         RowBox[{"FreeQ", "[", 
          RowBox[{"s", ",", "j"}], "]"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"delta", "[", 
         RowBox[{"j_idx", ",", "i_"}], "]"}], "s_"}], " ", "\[RuleDelayed]", 
       " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "/.", 
          RowBox[{"j", "\[Rule]", "i"}]}], ")"}], "/;", 
        RowBox[{"Not", "[", 
         RowBox[{"FreeQ", "[", 
          RowBox[{"s", ",", "j"}], "]"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", "traces", " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"i_idx", ",", "i_"}], "]"}], "\[RuleDelayed]", "3"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"delta", "[", 
         RowBox[{"i_idx", ",", "j_idx"}], "]"}], "^", "2"}], "\[RuleDelayed]",
        "3"}]}], " ", "\[IndentingNewLine]", "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Contraction", " ", "/", " ", "simplification"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"if", " ", "ex", " ", "is", " ", "sum"}], ",", " ", 
    RowBox[{"distribute", " ", "over", " ", "terms"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"contract", "[", "ex_Plus", "]"}], ":=", " ", 
    RowBox[{"Map", "[", 
     RowBox[{"contract", ",", "ex"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "If", " ", "no", " ", "sums", " ", "of", " ", "tensors", " ", "in", " ", 
     "expression"}], ",", " ", 
    RowBox[{
    "apply", " ", "tensorRules", " ", "and", " ", "Expand", " ", "until", " ",
      "convergence"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"contract", "[", "ex_", "]"}], ":=", "  ", 
    RowBox[{
     RowBox[{"FixedPoint", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"#", "/.", "tensorRules"}], "]"}], "&"}], ",", "ex"}], "]"}],
      "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"ex", ",", 
       RowBox[{"_Plus", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", "all", " ", "other", " ", "cases"}], ",", " ", 
    RowBox[{"Expand", " ", "and", " ", "try", " ", "again"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"contract", "[", "ex_", "]"}], ":=", " ", 
    RowBox[{"contract", "[", 
     RowBox[{"Expand", "[", "ex", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Pretty", " ", "printing"}], " ", "*)"}]}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"prettyprint", ",", "prettyreplace", ",", "splitScalarsTensors"}], 
   "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "helper", " ", "function", " ", "applies", " ", "the", " ", 
    "replacement", " ", "rules"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "prettyreplace", "]"}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"prettyreplace", "[", "ex_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"temp", ",", "prettyindices"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"prettyindices", "=", 
       RowBox[{"{", 
        RowBox[{
        "i", ",", "j", ",", "k", ",", "l", ",", "p", ",", "q", ",", "r", ",", 
         "s"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"temp", "=", 
       RowBox[{"ex", "/.", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"invr", "[", "m_", "]"}], "\[RuleDelayed]", 
           RowBox[{"1", "/", 
            RowBox[{"r", "^", "m"}]}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"delta", "\[Rule]", "\[Delta]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"eps", "\[Rule]", "\[Epsilon]"}]}], "\[IndentingNewLine]", 
         "}"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"subscript", " ", "index", " ", "notation"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"temp", "=", 
       RowBox[{"temp", "/.", 
        RowBox[{
         RowBox[{"s_", "[", 
          RowBox[{"i", ":", 
           RowBox[{"_idx", ".."}]}], "]"}], "\[RuleDelayed]", 
         SubscriptBox["s", "i"]}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"numbered", " ", "indices", " ", "to", " ", "letters"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"temp", "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"idx", "[", "c", "]"}], "\[Rule]", 
           RowBox[{"prettyindices", "[", 
            RowBox[{"[", "c", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "1", ",", 
            RowBox[{"Length", "[", "prettyindices", "]"}]}], "}"}]}], 
         "]"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "helper", " ", "takes", " ", "one", " ", "term", " ", "and", 
    " ", "splits", " ", "it", " ", "into", " ", "a", " ", "tuple", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"scalar", " ", "part"}], ",", " ", 
      RowBox[{"tensorial", " ", "part"}]}], "}"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "splitScalarsTensors", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"splitScalarsTensors", "[", "ex_Times", "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "gather", " ", "scalar", " ", "and", " ", "tensorial", " ", "part"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"temp", "=", 
        RowBox[{"GroupBy", "[", 
         RowBox[{
          RowBox[{"List", "@@", "ex"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"FreeQ", "[", 
             RowBox[{"#", ",", "idx"}], "]"}], "&"}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"multiply", " ", "factors", " ", "back", " ", "together"}], 
        " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"temp", "=", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Times", "@@", "#"}], "&"}], ",", "temp"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Lookup", "[", 
          RowBox[{"temp", ",", "True", ",", "1"}], "]"}], ",", 
         RowBox[{"Lookup", "[", 
          RowBox[{"temp", ",", "False", ",", "1"}], "]"}]}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", " ", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", 
      RowBox[{"_Plus", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Not", "[", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"splitScalarsTensors", "[", "ex_", "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"FreeQ", "[", 
       RowBox[{"ex", ",", "idx"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ex", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "ex"}], "}"}]}], "]"}], "/;", " ", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", 
      RowBox[{"_Plus", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Not", "[", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"splitScalarsTensors", "[", "ex_", "]"}], ":=", 
   RowBox[{
   "Print", "[", 
    "\"\<splitScalarsTensors: Error: Sum of tensorial expressions.\>\"", 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "groups", " ", "terms", " ", "by", " ", "tensorial", " ", "expression", 
    " ", "and", " ", "then", " ", "calls", " ", "prettyreplace"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "prettyprint", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prettyprint", "[", "ex_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"If", " ", "not", " ", "sum"}], ",", " ", 
      RowBox[{"nothing", " ", "to", " ", "collect"}], ",", " ", 
      RowBox[{"so", " ", "just", " ", "call", " ", "prettyreplace"}]}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Not", "[", 
        RowBox[{
         RowBox[{"Head", "[", "ex", "]"}], "===", "Plus"}], "]"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"prettyreplace", "[", "ex", "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "make", " ", "list", " ", "of", " ", "terms", " ", "in", " ", "sum"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{"List", "@@", "ex"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "split", " ", "each", " ", "term", " ", "into", " ", "scalar", " ", 
       "and", " ", "tensorial", " ", "factors"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", 
      RowBox[{"splitScalarsTensors", "/@", "temp"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Group", " ", "terms", " ", "with", " ", "equal", " ", "tensorial", " ",
        "expressions"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", 
      RowBox[{"GroupBy", "[", 
       RowBox[{"temp", ",", "Last"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Combine", " ", "and", " ", "simplify", " ", "scalar", " ", 
       "prefactors"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "@", 
          RowBox[{"First", "@", 
           RowBox[{"Total", "[", "#", "]"}]}]}], "&"}], ",", "temp"}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Convert", " ", "association", " ", "back", " ", "to", " ", "normal", 
       " ", "expression"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", 
      RowBox[{"prettyreplace", "@", " ", 
       RowBox[{"Total", "@", 
        RowBox[{"KeyValueMap", "[", 
         RowBox[{"Times", ",", "temp"}], "]"}]}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.7053398179095507`*^9, 3.7053398995565853`*^9}, {
   3.705341965559637*^9, 3.705341965663755*^9}, 3.705342385024716*^9, {
   3.705686681632017*^9, 3.705686706375325*^9}, {3.705689110557619*^9, 
   3.7056891158720083`*^9}, 3.705690947219572*^9, 3.705758268758109*^9, 
   3.705759093233677*^9, {3.706459873731192*^9, 3.706459954673842*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. Make sure these functions work as intended", "Section",
 CellChangeTimes->{{3.7045500139971323`*^9, 3.7045500261224546`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"delta", "[", 
       RowBox[{
        RowBox[{"idx", "[", "1", "]"}], ",", 
        RowBox[{"idx", "[", "2", "]"}]}], "]"}], 
      RowBox[{"invr", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"r", "[", 
       RowBox[{"idx", "[", "1", "]"}], "]"}], 
      RowBox[{"r", "[", 
       RowBox[{"idx", "[", "2", "]"}], "]"}], 
      RowBox[{"invr", "[", "3", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"idx", "[", "3", "]"}], ",", 
      RowBox[{"idx", "[", "3", "]"}]}], "}"}]}], "]"}], "//", 
  "contract"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"partialr", "[", 
   RowBox[{"%%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"idx", "[", "3", "]"}], ",", 
      RowBox[{"idx", "[", "3", "]"}]}], "}"}]}], "]"}], "//", 
  "contract"}]}], "Input",
 CellChangeTimes->{{3.704550028173271*^9, 3.704550067456627*^9}, {
  3.705689126941671*^9, 3.7056891336411333`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Generating unique indices", "Section",
 CellChangeTimes->{{3.704550071480146*^9, 3.704550072016622*^9}, {
  3.70455029002878*^9, 3.704550294836494*^9}}],

Cell[CellGroupData[{

Cell["\<\
I keep a global counter with the highest index used thus far, and a function \
that gives you a new index and increments the counter: \
\>", "Subsubsection",
 CellChangeTimes->{{3.7045502986456127`*^9, 3.704550325953418*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gHighestIndex", "=", "20"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"idx", "[", "1", "]"}], " ", "to", " ", 
    RowBox[{"idx", "[", "20", "]"}], " ", "are", " ", "reserved", " ", "for", 
    " ", "manual", " ", "input"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getNewIndex", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gHighestIndex", " ", "=", " ", 
       RowBox[{"gHighestIndex", " ", "+", " ", "1"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"idx", "[", "gHighestIndex", "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getNewIndex", "[", "n_Integer", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"getNewIndex", "[", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getLastIndex", "[", "]"}], ":=", 
   RowBox[{"idx", "[", "gHighestIndex", "]"}]}], ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
getNewIndex[] returns one new index, and getNewIndex[n] returns a list of n \
new indices.

The constraint is that you may not manually type in arbitrary new indices, \
because you risk a collision. I stick to idx[20] and lower (including \
negative numbers!) for manual input. \
\>", "Subsubsection",
 CellChangeTimes->{{3.7045503921088457`*^9, 3.704550453294958*^9}, {
  3.704551371933972*^9, 3.704551407897519*^9}, {3.7064599938579473`*^9, 
  3.7064600145716*^9}}],

Cell[BoxData[
 RowBox[{"getNewIndex", "[", "]"}]], "Input",
 CellChangeTimes->{{3.704550456107533*^9, 3.704550458483864*^9}}],

Cell[BoxData[
 RowBox[{"getNewIndex", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.704550460620352*^9, 3.704550463413691*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Typing in expressions", "Section",
 CellChangeTimes->{{3.7045504821136093`*^9, 3.704550502814945*^9}}],

Cell[CellGroupData[{

Cell["We have seen this definition before:", "Subsubsection",
 CellChangeTimes->{{3.706460045712381*^9, 3.706460052614518*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getStokeslet", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"delta", "[", 
      RowBox[{"i", ",", "j"}], "]"}], 
     RowBox[{"invr", "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "[", "i", "]"}], 
     RowBox[{"r", "[", "j", "]"}], 
     RowBox[{"invr", "[", "3", "]"}]}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"test", " ", "it"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"getStokeslet", "[", 
  RowBox[{
   RowBox[{"idx", "[", "1", "]"}], ",", 
   RowBox[{"idx", "[", "2", "]"}]}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.704550744359383*^9, 3.7045507910213203`*^9}, {
  3.704634502490219*^9, 3.7046345043030653`*^9}, {3.705689151411097*^9, 
  3.7056891639272614`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "That is simple and legible. If there are dummy indices, I use ",
 ButtonBox["Module",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Module"],
 " to scope the dummy index variables, like this: "
}], "Subsubsection",
 CellChangeTimes->{{3.704550799164094*^9, 3.704550841944997*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getLinearFlow", "[", 
    RowBox[{"i_", ",", " ", "tensor_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "j", "}"}], ",", 
     RowBox[{
      RowBox[{"j", "=", 
       RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tensor", "[", 
        RowBox[{"i", ",", "j"}], "]"}], 
       RowBox[{"r", "[", "j", "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"test", " ", "it"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"getLinearFlow", "[", 
  RowBox[{
   RowBox[{"idx", "[", "1", "]"}], ",", "e"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.704550845018167*^9, 3.704550936673873*^9}, {
  3.704551031654406*^9, 3.70455103194272*^9}, {3.705689158964489*^9, 
  3.705689161065743*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
This method has the advantages:
1) guaranteed unique dummy indices - no collisions
2) the expression becomes very legible - decreased risk of typos
3) we do not pollute the global namespace with lots of variables named \
i,j,k,l,m and so on

Now we can perform the following multiplication and contraction without \
worrying about colliding indices: \
\>", "Subsubsection",
 CellChangeTimes->{{3.70455097050651*^9, 3.704551022555294*^9}, {
  3.704551063806445*^9, 3.704551079421589*^9}, {3.7045511166290007`*^9, 
  3.704551118281146*^9}, {3.704551159311284*^9, 3.704551162163422*^9}, {
  3.7045511945444307`*^9, 3.704551207586007*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"getStokeslet", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], 
   RowBox[{"getLinearFlow", "[", 
    RowBox[{
     RowBox[{"idx", "[", "2", "]"}], ",", "e"}], "]"}]}], "//", 
  "contract"}]], "Input",
 CellChangeTimes->{{3.704550699868091*^9, 3.704550720753682*^9}, {
  3.7045510423577223`*^9, 3.704551056219007*^9}, {3.704551122460347*^9, 
  3.704551155112029*^9}, {3.704551191706345*^9, 3.704551192464142*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["If you need many dummy indices, it\[CloseCurlyQuote]s easy:", \
"Subsubsection",
 CellChangeTimes->{{3.704551263191244*^9, 3.70455127741285*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"getQuadraticFlow", "[", 
   RowBox[{"i_", ",", " ", "tensor_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"j", ",", "k"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"j", ",", "k"}], "}"}], "=", 
      RowBox[{"getNewIndex", "[", "2", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tensor", "[", 
       RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
      RowBox[{"r", "[", "j", "]"}], 
      RowBox[{"r", "[", "k", "]"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"getQuadraticFlow", "[", 
  RowBox[{
   RowBox[{"idx", "[", "1", "]"}], ",", "\[Gamma]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.70455131639996*^9, 3.704551350618473*^9}, {
  3.706460085373358*^9, 3.70646008581176*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. Symmetries & index renumbering", "Section",
 CellChangeTimes->{{3.7045514473433523`*^9, 3.704551455408773*^9}, {
  3.706460106027101*^9, 3.706460111994934*^9}}],

Cell[CellGroupData[{

Cell["\<\
By the end of the previous tutorial we identified the following weakness of \
the code:\
\>", "Subsubsection",
 CellChangeTimes->{{3.704551461212591*^9, 3.704551479155489*^9}, {
  3.706460129340472*^9, 3.7064601446159782`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"getLinearFlow", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", "e"}], "]"}], "-", 
   RowBox[{"getLinearFlow", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", "e"}], "]"}]}], "//", 
  "contract"}]], "Input",
 CellChangeTimes->{{3.7045514815363493`*^9, 3.704551512874048*^9}, {
  3.704551593417026*^9, 3.7045516042646112`*^9}, {3.7045559209274*^9, 
  3.7045559225703087`*^9}, {3.7064601473573112`*^9, 3.706460148642098*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Mathematica does not know about dummy indices, and therefore it cannot \
subtract two tensor expressions, even though they are equivalent.

Further, Mathematica does not know about symmetric and antisymmetric tensors. \
Let\[CloseCurlyQuote]s say that the strain tensor e is symmetric, then the \
following should evaluate to 0:\
\>", "Subsubsection",
 CellChangeTimes->{{3.704551523999626*^9, 3.704551839892581*^9}, {
  3.704553748401948*^9, 3.704553753090231*^9}, {3.7045539021695004`*^9, 
  3.704553930841807*^9}, {3.705340341347144*^9, 3.705340379045079*^9}, {
  3.705686780989924*^9, 3.7056867836584167`*^9}, {3.705686870978874*^9, 
  3.7056869549028177`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], "-", 
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"idx", "[", "2", "]"}], ",", 
     RowBox[{"idx", "[", "1", "]"}]}], "]"}]}], "//", "contract"}]], "Input",
 CellChangeTimes->{{3.705686934310433*^9, 3.7056869453812113`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The solution is to shuffle the symmetric indices, and renumber the dummy \
indices into some kind of \[OpenCurlyQuote]canonical\[CloseCurlyQuote] \
sequence, so that equivalent tensor expressions gets the same numbering, and \
therefore cancel as they should by Mathematica\[CloseCurlyQuote]s built-in \
subtraction.

To this end I have written a function \[OpenCurlyQuote]renumber\
\[CloseCurlyQuote] that first applies the tensor symmetries, then enumerates \
all dummy indices in an expression, and replaces them with a sequence of new \
indices in a certain ordering, and finally applies the tensor symmetries \
again in case the renumbering put those indices out of order. While I have \
not proven the algorithm, it consistently renumbers many cases.

Let\[CloseCurlyQuote]s walk through the algorithm for an example, step by \
step. Be careful to execute the steps in order and only once. Just start over \
if you misstep.\
\>", "Subsubsection",
 CellChangeTimes->{
  3.705686926359087*^9, {3.705686958123055*^9, 3.705687043437697*^9}, {
   3.70568918098622*^9, 3.7056891821682262`*^9}, {3.706460194345942*^9, 
   3.706460208152896*^9}, {3.7064605105566177`*^9, 3.706460519486168*^9}, {
   3.7064605787448187`*^9, 3.706460685352331*^9}, {3.706460720220295*^9, 
   3.7064607225973682`*^9}, {3.706462865602755*^9, 3.706462960138526*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Make", " ", "one", " ", "pattern", " ", "for", " ", "each", " ", "class", 
    " ", "of", " ", 
    RowBox[{"symmetries", ".", " ", "The"}], " ", "pattern", " ", "should", 
    " ", "match", " ", "the", " ", "Head", " ", "of", " ", "any", " ", 
    "symmetric", " ", 
    RowBox[{"tensor", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"symmetricTensorPattern", " ", "=", 
     RowBox[{"delta", "|", "e"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"antisymmetricTensorPattern", "=", "o"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tracelessTensorPattern", "=", "e"}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "symmetry", " ", "rules", " ", "shuffles", " ", "indices", 
      " ", "into", " ", "sorted", " ", "order"}], ",", " ", 
     RowBox[{
     "and", " ", "in", " ", "case", " ", "of", " ", "antisymmetric", " ", 
      "tensors", " ", "multiplies", " ", "with", " ", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"symmetryRules", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"s_", "[", 
         RowBox[{"before___", ",", 
          RowBox[{"ii", ":", 
           RowBox[{"idx", "[", "i_Integer", "]"}]}], ",", 
          RowBox[{"jj", ":", 
           RowBox[{"idx", "[", "j_Integer", "]"}]}], ",", "after___"}], "]"}],
         "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"before", ",", "jj", ",", "ii", ",", "after"}], "]"}], "/;", 
         RowBox[{
          RowBox[{"j", "<", "i"}], "&&", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "symmetricTensorPattern"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s_", "[", 
         RowBox[{
         "before___", ",", "i_Integer", ",", "j_Integer", ",", "after___"}], 
         "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"before", ",", "j", ",", "i", ",", "after"}], "]"}], "/;", 
         RowBox[{
          RowBox[{"j", "<", "i"}], "&&", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "symmetricTensorPattern"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s_", "[", 
         RowBox[{"before___", ",", 
          RowBox[{"ii", ":", 
           RowBox[{"idx", "[", "i_Integer", "]"}]}], ",", 
          RowBox[{"jj", ":", 
           RowBox[{"idx", "[", "j_Integer", "]"}]}], ",", "after___"}], "]"}],
         "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s", "[", 
           RowBox[{"before", ",", "jj", ",", "ii", ",", "after"}], "]"}]}], "/;", 
         RowBox[{
          RowBox[{"j", "<", "i"}], "&&", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "antisymmetricTensorPattern"}], "]"}]}]}]}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s_", "[", 
         RowBox[{
         "before___", ",", "i_Integer", ",", "j_Integer", ",", "after___"}], 
         "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s", "[", 
           RowBox[{"before", ",", "j", ",", "i", ",", "after"}], "]"}]}], "/;", 
         RowBox[{
          RowBox[{"j", "<", "i"}], "&&", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "antisymmetricTensorPattern"}], "]"}]}]}]}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s_", "[", 
         RowBox[{"___", ",", "i_idx", ",", "___", ",", "i_idx", ",", "___"}], 
         "]"}], "\[RuleDelayed]", 
        RowBox[{"0", "/;", 
         RowBox[{
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "tracelessTensorPattern"}], "]"}], " ", "||", 
          " ", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "antisymmetricTensorPattern"}], "]"}]}]}]}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.705687109078783*^9, 3.7056872540900707`*^9}, 
   3.705687684753045*^9, {3.7056892299194202`*^9, 3.70568923022712*^9}, {
   3.706460525677137*^9, 3.70646052987535*^9}, {3.706460571566366*^9, 
   3.706460575126862*^9}, {3.7064611743761463`*^9, 3.706461186029593*^9}, {
   3.706461225632659*^9, 3.7064612703636627`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"let", "'"}], "s", " ", "renumber", " ", "this", " ", "example"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ex", " ", "=", " ", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{
      RowBox[{"idx", "[", "3", "]"}], ",", 
      RowBox[{"idx", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"o", "[", 
     RowBox[{
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"idx", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{
       RowBox[{"idx", "[", "5", "]"}], ",", 
       RowBox[{"idx", "[", "6", "]"}]}], "]"}], "^", "2"}], 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "2", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.704553934425747*^9, 3.704554017132812*^9}, {
   3.70455443597726*^9, 3.7045544452361383`*^9}, {3.704554909936674*^9, 
   3.7045550069184027`*^9}, {3.7045552974505777`*^9, 
   3.7045553341024733`*^9}, {3.704555370652253*^9, 3.704555385052833*^9}, {
   3.704555417733015*^9, 3.704555462947006*^9}, {3.7045554944349003`*^9, 
   3.7045555039630117`*^9}, {3.704555576905678*^9, 3.704555640593512*^9}, {
   3.7045557598249893`*^9, 3.70455576560847*^9}, 3.705340386803513*^9, {
   3.705340532824225*^9, 3.705340534704303*^9}, {3.705341696874166*^9, 
   3.705341705712453*^9}, {3.705345849407713*^9, 3.705345851160627*^9}, {
   3.7053459484021597`*^9, 3.7053459744001017`*^9}, {3.70568705354276*^9, 
   3.705687068553194*^9}, {3.7056873234629107`*^9, 3.705687329594988*^9}, {
   3.705687528700986*^9, 3.705687540755342*^9}, {3.705689236338468*^9, 
   3.705689240363556*^9}, {3.706461284210586*^9, 3.706461314280826*^9}, 
   3.7064639667302637`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Apply", " ", "tensor", " ", "symmetries"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ex", "=", 
   RowBox[{"ex", "//.", "symmetryRules"}]}]}]], "Input",
 CellChangeTimes->{{3.705687371166417*^9, 3.7056873902350187`*^9}, {
  3.705687558099514*^9, 3.70568755827669*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Make", " ", "list", " ", "of", " ", "all", " ", "indices", " ", "in", " ",
     "expression"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "expand", " ", "squares", " ", "to", " ", "double", " ", "the", " ", 
    "indices", " ", 
    RowBox[{"(", 
     RowBox[{"because", " ", "eg", " ", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"idx", "[", "4", "]"}], "]"}], "^", "2"}], " ", "must", " ", 
      "count", " ", "as", " ", "two", " ", 
      RowBox[{"idx", "[", "4", "]"}]}], " "}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"exidxs", "=", 
    RowBox[{"ex", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"s_", "[", 
        RowBox[{"idxsequence", ":", 
         RowBox[{"_idx", ".."}]}], "]"}], "^", "2"}], "\[RuleDelayed]", 
      RowBox[{"idxs", "[", 
       RowBox[{"idxsequence", ",", "idxsequence"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"allidx", "=", 
    RowBox[{"Cases", "[", 
     RowBox[{"exidxs", ",", 
      RowBox[{"idx", "[", "i_Integer", "]"}], ",", "Infinity", ",", 
      RowBox[{"Heads", "\[Rule]", "True"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.704554023644218*^9, 3.704554069018572*^9}, {
  3.705687366298287*^9, 3.705687367591773*^9}, {3.705687403799131*^9, 
  3.7056874039824457`*^9}, {3.706461329971538*^9, 3.706461477305258*^9}, {
  3.706461576873762*^9, 3.706461580012802*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Separate", " ", "into", " ", "free", " ", "indices", " ", "and", " ", 
    "dummy", " ", "indices", " ", "by", " ", "counting", " ", "them"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"idxWithCounts", "=", 
    RowBox[{"Tally", "[", "allidx", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"freeIndices", "=", 
    RowBox[{"First", "/@", 
     RowBox[{"Select", "[", 
      RowBox[{"idxWithCounts", ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&"}]}], 
      "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"dummyIndices", "=", 
    RowBox[{"First", "/@", 
     RowBox[{"Select", "[", 
      RowBox[{"idxWithCounts", ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], "&"}]}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.704554081093823*^9, 3.704554082887356*^9}, {
  3.7045541263824377`*^9, 3.704554127405202*^9}, {3.704554305947978*^9, 
  3.704554414742833*^9}, {3.704554609716806*^9, 3.704554610900547*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "the", " ", "highest", " ", "numbered", " ", "free", " ", 
    "index"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"highestFreeIndex", " ", "=", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "freeIndices", "]"}], ">", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Max", "[", 
       RowBox[{"freeIndices", "/.", 
        RowBox[{
         RowBox[{"idx", "[", "n_", "]"}], ":>", "n"}]}], "]"}], ",", 
      "\[IndentingNewLine]", "0"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Make", " ", "list", " ", "of", " ", "new", " ", "indices"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{"newDummyIndices", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"idx", "[", 
       RowBox[{"highestFreeIndex", "+", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "dummyIndices", "]"}]}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.704554466065364*^9, 3.7045546330404863`*^9}, {
  3.704554719002599*^9, 3.704554807036497*^9}, {3.7045550296947002`*^9, 
  3.7045550306539173`*^9}, {3.704555666335805*^9, 3.7045556664421587`*^9}, {
  3.705340435930423*^9, 3.705340473970481*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "ordering", " ", "of", " ", "the", " ", "new", " ", 
    "replacement", " ", "indices", " ", "will", " ", "be", " ", "based", " ", 
    "on", " ", "the", " ", "positions", " ", "of", " ", "the", " ", "current",
     " ", "indices", " ", "in", " ", "the", " ", "expression"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ex", "\[IndentingNewLine]", 
   RowBox[{"dummyPositions", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Position", "[", 
        RowBox[{"ex", ",", "#"}], "]"}], ")"}], "&"}], "/@", 
     "dummyIndices"}]}], "\[IndentingNewLine]", 
   RowBox[{"dummyPositions", "=", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "#", "]"}], ">", "1"}], ",", 
         RowBox[{"First", "/@", "#"}], ",", 
         RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], ",", 
      "dummyPositions"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"dummyOrdering", "=", 
    RowBox[{"Ordering", "[", "dummyPositions", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7053405192243767`*^9, 3.7053405426183567`*^9}, {
  3.7053405924156218`*^9, 3.705340635826001*^9}, {3.705340860212537*^9, 
  3.705340866291153*^9}, {3.7056875185674667`*^9, 3.705687518868371*^9}, {
  3.706461686260947*^9, 3.7064616865511293`*^9}, {3.706461787926999*^9, 
  3.706461788363381*^9}, {3.706461869920435*^9, 3.706461872820159*^9}, {
  3.706461908806054*^9, 3.706461909292758*^9}, {3.7064620633003817`*^9, 
  3.706462089590728*^9}, {3.706462164780615*^9, 3.706462258083579*^9}, {
  3.7064623185298862`*^9, 3.7064624570459433`*^9}, {3.706462517543023*^9, 
  3.7064625524379997`*^9}, {3.706462614242221*^9, 3.7064626199219093`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "that", " ", "means", " ", "that", " ", "the", " ", "dummy", " ", 
     RowBox[{"idx", "[", "2", "]"}], " ", "appears", " ", "in", " ", "factor",
      " ", "1", " ", "and", " ", "4"}], ",", " ", 
    RowBox[{
     RowBox[{"idx", "[", "3", "]"}], " ", "appears", " ", "in", " ", "factor",
      " ", "1", " ", "and", " ", "3"}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "so", " ", 
      RowBox[{"on", ".", " ", "Since"}], " ", "2"}], " ", "<", " ", 
     RowBox[{
     "3", " ", "the", " ", "ordering", " ", "says", " ", "that", " ", "the", 
      " ", "old", " ", 
      RowBox[{"idx", "[", "3", "]"}], " ", "should", " ", "be", " ", 
      "assigned", " ", "the", " ", "first", " ", "new", " ", 
      RowBox[{
      "dummy", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "Use"}], 
      " ", "the", " ", "ordering", " ", "of", " ", "these", " ", "positions", 
      " ", "to", " ", "order", " ", "the", " ", "new", " ", 
      RowBox[{"dummies", ":"}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dummyRules", " ", "=", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dummyIndices", "[", 
        RowBox[{"[", 
         RowBox[{"dummyOrdering", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], "\[Rule]", 
       RowBox[{"newDummyIndices", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "dummyIndices", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"ex", "=", 
    RowBox[{"ex", "/.", "dummyRules"}]}]}]}]], "Input",
 CellChangeTimes->{{3.705340716430406*^9, 3.7053407942139053`*^9}, {
  3.705340844605528*^9, 3.705340850528276*^9}, {3.705340918481089*^9, 
  3.705340922270259*^9}, {3.705687438226226*^9, 3.7056875105774517`*^9}, {
  3.705687588769799*^9, 3.705687590436297*^9}, {3.706461547956387*^9, 
  3.70646155558799*^9}, {3.7064615912679*^9, 3.706461608468391*^9}, {
  3.706462778063655*^9, 3.706462781018175*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Apply", " ", "tensor", " ", "symmetries", " ", "again"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ex", "//.", "symmetryRules"}]}]], "Input",
 CellChangeTimes->{{3.704554690740614*^9, 3.704554695839547*^9}, {
   3.70455503986553*^9, 3.704555043227363*^9}, {3.7053411975221367`*^9, 
   3.705341207601314*^9}, {3.705341289815949*^9, 3.70534148951019*^9}, {
   3.7053416593234463`*^9, 3.705341673038269*^9}, {3.705345889198101*^9, 
   3.705345893186986*^9}, 3.705687508349681*^9, {3.705687612629635*^9, 
   3.705687626491139*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Here\[CloseCurlyQuote]s the full implementation:", "Subsubsection",
 CellChangeTimes->{{3.704554004923753*^9, 3.70455400888363*^9}, 
   3.704555809969905*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "renumber", ",", " ", "symmetryRules", ",", "symmetricTensorPattern", ",", 
    "antisymmetricTensorPattern"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symmetricTensorPattern", " ", "=", 
   RowBox[{"delta", "|", "e"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"antisymmetricTensorPattern", "=", "o"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tracelessTensorPattern", "=", "e"}], ";"}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "symmetry", " ", "rules", " ", "shuffles", " ", "indices", 
     " ", "into", " ", "sorted", " ", "order"}], ",", " ", 
    RowBox[{
    "and", " ", "in", " ", "case", " ", "of", " ", "antisymmetric", " ", 
     "tensors", " ", "multiplies", " ", "with", " ", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"symmetryRules", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"s_", "[", 
        RowBox[{"before___", ",", 
         RowBox[{"ii", ":", 
          RowBox[{"idx", "[", "i_Integer", "]"}]}], ",", 
         RowBox[{"jj", ":", 
          RowBox[{"idx", "[", "j_Integer", "]"}]}], ",", "after___"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"before", ",", "jj", ",", "ii", ",", "after"}], "]"}], "/;", 
        
        RowBox[{
         RowBox[{"j", "<", "i"}], "&&", 
         RowBox[{"MatchQ", "[", 
          RowBox[{"s", ",", "symmetricTensorPattern"}], "]"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s_", "[", 
        RowBox[{
        "before___", ",", "i_Integer", ",", "j_Integer", ",", "after___"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"before", ",", "j", ",", "i", ",", "after"}], "]"}], "/;", 
        RowBox[{
         RowBox[{"j", "<", "i"}], "&&", 
         RowBox[{"MatchQ", "[", 
          RowBox[{"s", ",", "symmetricTensorPattern"}], "]"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s_", "[", 
        RowBox[{"before___", ",", 
         RowBox[{"ii", ":", 
          RowBox[{"idx", "[", "i_Integer", "]"}]}], ",", 
         RowBox[{"jj", ":", 
          RowBox[{"idx", "[", "j_Integer", "]"}]}], ",", "after___"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"s", "[", 
          RowBox[{"before", ",", "jj", ",", "ii", ",", "after"}], "]"}]}], "/;", 
        RowBox[{
         RowBox[{"j", "<", "i"}], "&&", 
         RowBox[{"MatchQ", "[", 
          RowBox[{"s", ",", "antisymmetricTensorPattern"}], "]"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s_", "[", 
        RowBox[{
        "before___", ",", "i_Integer", ",", "j_Integer", ",", "after___"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"s", "[", 
          RowBox[{"before", ",", "j", ",", "i", ",", "after"}], "]"}]}], "/;", 
        RowBox[{
         RowBox[{"j", "<", "i"}], "&&", 
         RowBox[{"MatchQ", "[", 
          RowBox[{"s", ",", "antisymmetricTensorPattern"}], "]"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s_", "[", 
        RowBox[{"___", ",", "i_idx", ",", "___", ",", "i_idx", ",", "___"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{"0", "/;", 
        RowBox[{
         RowBox[{"MatchQ", "[", 
          RowBox[{"s", ",", "tracelessTensorPattern"}], "]"}], " ", "||", " ", 
         RowBox[{"MatchQ", "[", 
          RowBox[{"s", ",", "antisymmetricTensorPattern"}], "]"}]}]}]}]}], 
     "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Don", "'"}], "t", " ", "renumber", " ", "if", " ", "there", " ", 
    "are", " ", "no", " ", "indices"}], " ", "*)"}]}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"renumber", "[", "ex_", "]"}], ":=", 
   RowBox[{"ex", "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", "idx"}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Map", " ", "over", " ", "terms", " ", "in", " ", "sums"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"renumber", "[", "ex_Plus", "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{"renumber", ",", "ex"}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"If", " ", "free", " ", "of", " ", "sums"}], ",", " ", 
    RowBox[{"do", " ", "actual", " ", "renumbering"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"renumber", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ex", ",", "exidxs", ",", "\[IndentingNewLine]", "allidx", ",", 
       "idxWithCounts", ",", "freeIndices", ",", "dummyIndices", ",", 
       "highestFreeIndex", ",", "\[IndentingNewLine]", "newDummyIndices", ",",
        "dummyPositions", ",", "dummyOrdering", ",", "dummyRules"}], "}"}], 
     ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ex", "=", 
       RowBox[{"expr", "//.", "symmetryRules"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"exidxs", "=", 
       RowBox[{"ex", "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"s_", "[", 
           RowBox[{"idxsequence", ":", 
            RowBox[{"_idx", ".."}]}], "]"}], "^", "2"}], "\[RuleDelayed]", 
         RowBox[{"idxs", "[", 
          RowBox[{"idxsequence", ",", "idxsequence"}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"allidx", "=", 
       RowBox[{"Cases", "[", 
        RowBox[{"exidxs", ",", 
         RowBox[{"idx", "[", "i_Integer", "]"}], ",", "Infinity", ",", 
         RowBox[{"Heads", "\[Rule]", "True"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"idxWithCounts", "=", 
       RowBox[{"Tally", "[", "allidx", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"freeIndices", "=", 
       RowBox[{"First", "/@", 
        RowBox[{"Select", "[", 
         RowBox[{"idxWithCounts", ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&"}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dummyIndices", "=", 
       RowBox[{"First", "/@", 
        RowBox[{"Select", "[", 
         RowBox[{"idxWithCounts", ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], "&"}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"highestFreeIndex", " ", "=", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "freeIndices", "]"}], ">", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Max", "[", 
          RowBox[{"freeIndices", "/.", 
           RowBox[{
            RowBox[{"idx", "[", "n_", "]"}], ":>", "n"}]}], "]"}], ",", 
         "\[IndentingNewLine]", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"newDummyIndices", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"idx", "[", 
          RowBox[{"highestFreeIndex", "+", "k"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "dummyIndices", "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"dummyPositions", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Position", "[", 
           RowBox[{"ex", ",", "#"}], "]"}], ")"}], "&"}], "/@", 
        "dummyIndices"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dummyPositions", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "#", "]"}], ">", "1"}], ",", 
            RowBox[{"First", "/@", "#"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], ",", 
         "dummyPositions"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dummyOrdering", "=", 
       RowBox[{"Ordering", "[", "dummyPositions", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"dummyRules", " ", "=", " ", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"dummyIndices", "[", 
           RowBox[{"[", 
            RowBox[{"dummyOrdering", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], "\[Rule]", 
          RowBox[{"newDummyIndices", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "dummyIndices", "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ex", "/.", "dummyRules"}], ")"}], "//.", 
       "symmetryRules"}]}]}], "\[IndentingNewLine]", "]"}], "/;", " ", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"ex", ",", 
     RowBox[{"_Plus", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"FreeQ", "[", 
          RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.704553764608123*^9, 3.704553859779666*^9}, 
   3.704554152261642*^9, {3.704555828237631*^9, 3.7045559045863733`*^9}, {
   3.7045566202692833`*^9, 3.7045566307161827`*^9}, {3.7053409434076777`*^9, 
   3.705340987911257*^9}, {3.705341082573965*^9, 3.705341120200494*^9}, {
   3.705341475165391*^9, 3.705341513255966*^9}, 3.705341745491107*^9, 
   3.705342265258329*^9, {3.7056876562451353`*^9, 3.705687675552536*^9}, 
   3.706462911199271*^9, {3.706463038579495*^9, 3.706463116719728*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Now, the examples above are", "Subsubsection",
 CellChangeTimes->{{3.70455593429591*^9, 3.704555954428008*^9}, {
  3.70568775260404*^9, 3.705687753841998*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getLinearFlow", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", "e"}], "]"}], "-", 
   RowBox[{"getLinearFlow", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", "e"}], "]"}]}], "//", 
  "renumber"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], "-", 
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"idx", "[", "2", "]"}], ",", 
     RowBox[{"idx", "[", "1", "]"}]}], "]"}]}], "//", "renumber"}]}], "Input",\

 CellChangeTimes->{{3.7045559566596003`*^9, 3.704555957972074*^9}, {
  3.7056877559084473`*^9, 3.705687768931101*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["More test cases:", "Subsubsection",
 CellChangeTimes->{{3.70516551025768*^9, 3.70516552544582*^9}, {
  3.705172564269394*^9, 3.7051725679011707`*^9}, {3.705341134760429*^9, 
  3.705341148223858*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{"idx", "[", "1", "]"}], "]"}], "//", 
  "renumber"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{
      RowBox[{"idx", "[", "2", "]"}], ",", 
      RowBox[{"idx", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"invr", "[", "4", "]"}], " ", 
    RowBox[{"o", "[", 
     RowBox[{
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"idx", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "3", "]"}], "]"}]}], "-", " ", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{
      RowBox[{"idx", "[", "3", "]"}], ",", 
      RowBox[{"idx", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"invr", "[", "4", "]"}], " ", 
    RowBox[{"o", "[", 
     RowBox[{
      RowBox[{"idx", "[", "1", "]"}], ",", 
      RowBox[{"idx", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "2", "]"}], "]"}]}]}], "//", "renumber"}]}], "Input",\

 CellChangeTimes->{{3.705165527447507*^9, 3.705165543777089*^9}, {
  3.7051706697709*^9, 3.7051706762420397`*^9}, {3.70534115189674*^9, 
  3.7053411815955048`*^9}, {3.705341776635262*^9, 3.705341816457491*^9}, {
  3.70568729674806*^9, 3.705687298652753*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We modify the contract function to also use the symmetry rules, and renumber \
all expressions after simplifying them. We rename the old contract to \
contractNoRenumber, and make contract call that and then renumber the \
expression:\
\>", "Subsubsection",
 CellChangeTimes->{{3.70455597698841*^9, 3.704556030256261*^9}, {
  3.704556072979423*^9, 3.704556092596293*^9}, {3.7045564497884912`*^9, 
  3.704556450559176*^9}, {3.706463199408049*^9, 3.706463207966117*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "contract", ",", " ", "contractNoRenumber", ",", 
    "tensorAndSymmetryRules"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tensorAndSymmetryRules", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"tensorRules", ",", "symmetryRules"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"distribute", " ", "over", " ", "terms", " ", "in", " ", "sum"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"contractNoRenumber", "[", "ex_Plus", "]"}], ":=", " ", 
    RowBox[{"Map", "[", 
     RowBox[{"contractNoRenumber", ",", "ex"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"If", " ", "no", " ", "sums", " ", "in", " ", "expression"}], ",",
     " ", 
    RowBox[{"apply", " ", "tensorRules", " ", "until", " ", "convergence"}]}],
    " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"contractNoRenumber", "[", "ex_", "]"}], ":=", "  ", 
    RowBox[{
     RowBox[{"FixedPoint", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"#", "/.", "tensorAndSymmetryRules"}], "]"}], "&"}], ",", 
       "ex"}], "]"}], "/;", " ", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"ex", ",", 
       RowBox[{"_Plus", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"If", " ", "there", " ", "are", " ", "sums"}], ",", " ", 
    RowBox[{"Expand", " ", "and", " ", "try", " ", "again"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"contractNoRenumber", "[", "ex_", "]"}], ":=", " ", 
    RowBox[{"contractNoRenumber", "[", 
     RowBox[{"Expand", "[", "ex", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Main", " ", 
     RowBox[{"function", ":", " ", 
      RowBox[{"contract", " ", "first"}]}]}], ",", " ", 
    RowBox[{"then", " ", "renumber", " ", "result"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"contract", "[", "ex_", "]"}], ":=", " ", 
   RowBox[{"renumber", "[", 
    RowBox[{"contractNoRenumber", "[", "ex", "]"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.704556095376782*^9, 3.7045561005057373`*^9}, {
  3.705343940280327*^9, 3.705343950025299*^9}, {3.705687727662878*^9, 
  3.705687729573889*^9}, {3.706463191846628*^9, 3.706463220674199*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example, show that Stokeslet satisfies Stokes equations given pressure:\
\>", "Subsubsection",
 CellChangeTimes->{{3.704556215939313*^9, 3.704556216945841*^9}, {
  3.704556352945237*^9, 3.704556363796801*^9}, {3.704556438469253*^9, 
  3.7045564401223*^9}}],

Cell[BoxData[{
 RowBox[{"laplaceu", "=", 
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"getStokeslet", "[", 
       RowBox[{
        RowBox[{"idx", "[", "1", "]"}], ",", 
        RowBox[{"idx", "[", "2", "]"}]}], "]"}], 
      RowBox[{"v", "[", 
       RowBox[{"idx", "[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"idx", "[", "3", "]"}], ",", 
       RowBox[{"idx", "[", "3", "]"}]}], "}"}]}], "]"}], "//", 
   "contract"}]}], "\[IndentingNewLine]", 
 RowBox[{"stokesletPressure", "=", " ", 
  RowBox[{"2", " ", 
   RowBox[{"v", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], 
   RowBox[{"invr", "[", "3", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"laplaceu", "-", 
   RowBox[{"partialr", "[", 
    RowBox[{"stokesletPressure", ",", 
     RowBox[{"idx", "[", "1", "]"}]}], "]"}]}], "//", "contract"}]}], "Input",\

 CellChangeTimes->{{3.704556115097394*^9, 3.7045562377438593`*^9}, {
  3.704556287538018*^9, 3.704556412289647*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example, non-trivial cancellation:", "Subsubsection",
 CellChangeTimes->{{3.704636417368606*^9, 3.704636426844757*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getLinearFlow", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", "e"}], "]"}], 
   RowBox[{"getLinearFlow", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", "e"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"getLinearFlow", "[", 
    RowBox[{
     RowBox[{"idx", "[", "2", "]"}], ",", "e"}], "]"}], 
   RowBox[{"getLinearFlow", "[", 
    RowBox[{
     RowBox[{"idx", "[", "2", "]"}], ",", "e"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "contract"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Finally, I also use a version of renumber that does not renumber starting \
with the highest free index, but instead uses new unique indices: \
\>", "Subsubsection",
 CellChangeTimes->{{3.704556486329661*^9, 3.704556527471836*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "renumberUnique", "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Don", "'"}], "t", " ", "renumber", " ", "if", " ", "there", " ", 
    "are", " ", "no", " ", "indices"}], " ", "*)"}]}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"renumberUnique", "[", "ex_", "]"}], ":=", 
   RowBox[{"ex", "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", "idx"}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Map", " ", "over", " ", "terms", " ", "in", " ", "sums"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"renumberUnique", "[", "ex_Plus", "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{"renumberUnique", ",", "ex"}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"If", " ", "free", " ", "of", " ", "sums"}], ",", " ", 
    RowBox[{"do", " ", "actual", " ", "renumbering"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"renumberUnique", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "ex", ",", "exidxs", ",", "\[IndentingNewLine]", "allidx", ",", 
        "idxWithCounts", ",", "freeIndices", ",", "dummyIndices", ",", 
        "\[IndentingNewLine]", "newDummyIndices", ",", "dummyPositions", ",", 
        "dummyOrdering", ",", "dummyRules"}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ex", "=", 
        RowBox[{"expr", "//.", "symmetryRules"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"exidxs", "=", 
        RowBox[{"ex", "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"s_", "[", 
            RowBox[{"idxsequence", ":", 
             RowBox[{"_idx", ".."}]}], "]"}], "^", "2"}], "\[RuleDelayed]", 
          RowBox[{"idxs", "[", 
           RowBox[{"idxsequence", ",", "idxsequence"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"allidx", "=", 
        RowBox[{"Cases", "[", 
         RowBox[{"exidxs", ",", 
          RowBox[{"idx", "[", "i_Integer", "]"}], ",", "Infinity", ",", 
          RowBox[{"Heads", "\[Rule]", "True"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"idxWithCounts", "=", 
        RowBox[{"Tally", "[", "allidx", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"freeIndices", "=", 
        RowBox[{"First", "/@", 
         RowBox[{"Select", "[", 
          RowBox[{"idxWithCounts", ",", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&"}]}], 
          "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dummyIndices", "=", 
        RowBox[{"First", "/@", 
         RowBox[{"Select", "[", 
          RowBox[{"idxWithCounts", ",", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], "&"}]}], 
          "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"newDummyIndices", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"getNewIndex", "[", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "dummyIndices", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"dummyPositions", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Position", "[", 
            RowBox[{"ex", ",", "#"}], "]"}], ")"}], "&"}], "/@", 
         "dummyIndices"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dummyPositions", "=", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "#", "]"}], ">", "1"}], ",", 
             RowBox[{"First", "/@", "#"}], ",", 
             RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], ",", 
          "dummyPositions"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"dummyOrdering", "=", 
        RowBox[{"Ordering", "[", "dummyPositions", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dummyRules", " ", "=", " ", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"dummyIndices", "[", 
            RowBox[{"[", 
             RowBox[{"dummyOrdering", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], "\[Rule]", 
           RowBox[{"newDummyIndices", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "dummyIndices", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"ex", "/.", "dummyRules"}], ")"}], "//.", 
        "symmetryRules"}]}]}], "\[IndentingNewLine]", "]"}], "/;", " ", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", 
      RowBox[{"_Plus", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Not", "[", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
     "]"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7045565408566008`*^9, 3.704556582346706*^9}, 
   3.705341858468862*^9, {3.7053418897226753`*^9, 3.705341908688979*^9}, 
   3.705687857068305*^9, {3.7064632501430683`*^9, 3.7064632863497953`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"idx", "[", "1", "]"}], ",", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}]}], "//", 
  "renumberUnique"}]], "Input",
 CellChangeTimes->{{3.7045565882255507`*^9, 3.704556605482794*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
renumberUnique is necessary when you want to multiply two tensor expressions \
without risk of dummy collisions: \
\>", "Subsubsection",
 CellChangeTimes->{{3.704556638963513*^9, 3.704556727638948*^9}, {
  3.7056878678574543`*^9, 3.705687888152356*^9}}],

Cell[BoxData[{
 RowBox[{"flow", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"getStokeslet", "[", 
      RowBox[{
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"idx", "[", "2", "]"}]}], "]"}], 
     RowBox[{"v", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}]}], "//", "contract"}], "//", 
   "renumberUnique"}]}], "\[IndentingNewLine]", 
 RowBox[{"gradient", " ", "=", " ", 
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"flow", ",", " ", 
     RowBox[{"idx", "[", "2", "]"}]}], "]"}], "//", 
   "contract"}]}], "\[IndentingNewLine]", 
 RowBox[{"traceSquareGradient", "=", 
  RowBox[{
   RowBox[{"gradient", " ", 
    RowBox[{"renumberUnique", "[", "gradient", "]"}]}], "//", 
   "contract"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.704556728607997*^9, 3.704556856957838*^9}, {
  3.7045578483537893`*^9, 3.704557853967636*^9}, {3.705689377946096*^9, 
  3.7056893795794*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Finally, although not strictly necessary, I include rules to make squares and \
their traces into their own symbols. I think it\[CloseCurlyQuote]s a neat way \
of treating traces and squares for symbols, and it reduces the number of \
dummy indices in my expressions.\
\>", "Subsubsection",
 CellChangeTimes->{{3.706463381082849*^9, 3.7064634187553368`*^9}, {
  3.7064634503796043`*^9, 3.706463488731723*^9}, {3.706463571277543*^9, 
  3.706463572811735*^9}, {3.706463783653178*^9, 3.706463823632153*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"transpose", "[", 
   RowBox[{"s", ":", "symmetricTensorPattern"}], "]"}], ":=", 
  "s"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"transpose", "[", 
   RowBox[{"s", ":", "antisymmetricTensorPattern"}], "]"}], ":=", 
  RowBox[{"-", "s"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trace", "[", 
   RowBox[{"before___", ",", 
    RowBox[{"-", "x_"}], ",", "after___"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"trace", "[", 
    RowBox[{"before", ",", "x", ",", "after"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"trace", "[", "tracelessTensorPattern", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"trace", "[", "antisymmetricTensorPattern", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trace", "[", 
   RowBox[{"delta", ".."}], "]"}], ":=", "3"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"traceRules", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"s_", "[", "_idx", "]"}], "^", "2"}], "\[RuleDelayed]", 
      RowBox[{"sqr", "[", "s", "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"s_", "[", 
        RowBox[{"i_idx", ",", "j_idx"}], "]"}], "^", "2"}], "\[RuleDelayed]", 
      
      RowBox[{"trace", "[", 
       RowBox[{"s", ",", 
        RowBox[{"transpose", "[", "s", "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"s_", "[", 
        RowBox[{"i_idx", ",", "j_idx"}], "]"}], 
       RowBox[{"s_", "[", 
        RowBox[{"j_idx", ",", "i_idx"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{"trace", "[", 
       RowBox[{"s", ",", "s"}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tensorAndSymmetryRules", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"tensorRules", ",", "symmetryRules", ",", "traceRules"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{
       RowBox[{"idx", "[", "3", "]"}], ",", 
       RowBox[{"idx", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"o", "[", 
      RowBox[{
       RowBox[{"idx", "[", "1", "]"}], ",", 
       RowBox[{"idx", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{
        RowBox[{"idx", "[", "5", "]"}], ",", 
        RowBox[{"idx", "[", "6", "]"}]}], "]"}], "^", "2"}], 
     RowBox[{"r", "[", 
      RowBox[{"idx", "[", "2", "]"}], "]"}]}], "//", "contract"}], "//", 
   "prettyprint"}]}]}], "Input",
 CellChangeTimes->{{3.7064634636501637`*^9, 3.706463657167404*^9}, {
  3.7064637630982513`*^9, 3.7064637648239727`*^9}, {3.7064638336239443`*^9, 
  3.706463900383045*^9}, {3.706464057570451*^9, 3.7064640579104548`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1211, 610},
WindowMargins->{{Automatic, 33}, {Automatic, 50}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 268, 3, 64, "Section"],
Cell[851, 27, 16743, 449, 2238, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17631, 481, 134, 1, 64, "Section"],
Cell[17768, 484, 1070, 32, 75, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18875, 521, 161, 2, 64, "Section"],
Cell[CellGroupData[{
Cell[19061, 527, 235, 4, 35, "Subsubsection"],
Cell[19299, 533, 1141, 32, 159, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20477, 570, 477, 10, 107, "Subsubsection"],
Cell[20957, 582, 125, 2, 32, "Input"],
Cell[21085, 586, 130, 2, 32, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21264, 594, 111, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[21400, 599, 127, 1, 35, "Subsubsection"],
Cell[21530, 602, 854, 23, 117, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22421, 630, 299, 7, 35, "Subsubsection"],
Cell[22723, 639, 914, 24, 159, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23674, 668, 645, 13, 155, "Subsubsection"],
Cell[24322, 683, 520, 13, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24879, 701, 151, 2, 35, "Subsubsection"],
Cell[25033, 705, 846, 23, 96, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25928, 734, 169, 2, 64, "Section"],
Cell[CellGroupData[{
Cell[26122, 740, 237, 5, 35, "Subsubsection"],
Cell[26362, 747, 497, 12, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26896, 764, 675, 12, 107, "Subsubsection"],
Cell[27574, 778, 388, 11, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27999, 794, 1352, 23, 227, "Subsubsection"],
Cell[29354, 819, 4457, 110, 306, "Input"],
Cell[33814, 931, 1693, 36, 54, "Input"],
Cell[35510, 969, 336, 8, 54, "Input"],
Cell[35849, 979, 1509, 38, 138, "Input"],
Cell[37361, 1019, 1170, 30, 96, "Input"],
Cell[38534, 1051, 1362, 34, 159, "Input"],
Cell[39899, 1087, 1803, 38, 117, "Input"],
Cell[41705, 1127, 2135, 47, 180, "Input"],
Cell[43843, 1176, 596, 11, 54, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44476, 1192, 164, 2, 35, "Subsubsection"],
Cell[44643, 1196, 10149, 256, 1041, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54829, 1457, 165, 2, 35, "Subsubsection"],
Cell[54997, 1461, 725, 22, 54, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55759, 1488, 205, 3, 35, "Subsubsection"],
Cell[55967, 1493, 1244, 35, 54, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57248, 1533, 478, 8, 59, "Subsubsection"],
Cell[57729, 1543, 2776, 75, 306, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60542, 1623, 266, 5, 35, "Subsubsection"],
Cell[60811, 1630, 1083, 31, 75, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61931, 1666, 125, 1, 35, "Subsubsection"],
Cell[62059, 1669, 546, 17, 54, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62642, 1691, 241, 4, 35, "Subsubsection"],
Cell[62886, 1697, 5714, 142, 684, "Input"],
Cell[68603, 1841, 333, 10, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68973, 1856, 263, 5, 35, "Subsubsection"],
Cell[69239, 1863, 964, 26, 96, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70240, 1894, 514, 8, 59, "Subsubsection"],
Cell[70757, 1904, 2883, 82, 306, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/tutorial04-integrals.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     67695,       1890]
NotebookOptionsPosition[     64805,       1784]
NotebookOutlinePosition[     65165,       1800]
CellTagsIndexPosition[     65122,       1797]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
These are the functions we developed in tutorial01-tutorial03.\
\>", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.706464784734717*^9, 3.7064648040753613`*^9}}],

Cell[CellGroupData[{

Cell["Algebraic manipulation functions", "Title",
 InitializationCell->True,
 CellChangeTimes->{{3.704130693471868*^9, 3.704130702051206*^9}}],

Cell[CellGroupData[{

Cell["Index handling", "Subchapter",
 InitializationCell->True,
 CellChangeTimes->{{3.704130707436162*^9, 3.704130709854192*^9}}],

Cell[CellGroupData[{

Cell["Generating new indices", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.704130720034691*^9, 3.704130724187181*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gHighestIndex", "=", "20"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"idx", "[", "1", "]"}], " ", "to", " ", 
    RowBox[{"idx", "[", "20", "]"}], " ", "are", " ", "reserved", " ", "for", 
    " ", "manual", " ", "input"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getNewIndex", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gHighestIndex", " ", "=", " ", 
       RowBox[{"gHighestIndex", " ", "+", " ", "1"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"idx", "[", "gHighestIndex", "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getNewIndex", "[", "n_Integer", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"getNewIndex", "[", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getLastIndex", "[", "]"}], ":=", 
   RowBox[{"idx", "[", "gHighestIndex", "]"}]}], ";"}]}], "Input",
 InitializationCell->True]
}, Closed]],

Cell[CellGroupData[{

Cell["Renaming dummy indices and applying symmetries", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.7041307291562223`*^9, 3.704130760061783*^9}, {
  3.705342175465098*^9, 3.705342179483642*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "renumber", ",", "renumberUnique", ",", "\[IndentingNewLine]", " ", 
      "symmetryRules", ",", "\[IndentingNewLine]", "symmetricTensorPattern", 
      ",", "antisymmetricTensorPattern", ",", "tracelessTensorPattern"}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"symmetricTensorPattern", " ", "=", 
     RowBox[{"delta", "|", "e"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"antisymmetricTensorPattern", "=", "o"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tracelessTensorPattern", "=", "e"}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "symmetry", " ", "rules", " ", "shuffles", " ", "indices", 
      " ", "into", " ", "sorted", " ", "order"}], ",", " ", 
     RowBox[{
     "and", " ", "in", " ", "case", " ", "of", " ", "antisymmetric", " ", 
      "tensors", " ", "multiplies", " ", "with", " ", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"symmetryRules", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"s_", "[", 
         RowBox[{"before___", ",", 
          RowBox[{"ii", ":", 
           RowBox[{"idx", "[", "i_Integer", "]"}]}], ",", 
          RowBox[{"jj", ":", 
           RowBox[{"idx", "[", "j_Integer", "]"}]}], ",", "after___"}], "]"}],
         "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"before", ",", "jj", ",", "ii", ",", "after"}], "]"}], "/;", 
         RowBox[{
          RowBox[{"j", "<", "i"}], "&&", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "symmetricTensorPattern"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s_", "[", 
         RowBox[{
         "before___", ",", "i_Integer", ",", "j_Integer", ",", "after___"}], 
         "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"before", ",", "j", ",", "i", ",", "after"}], "]"}], "/;", 
         RowBox[{
          RowBox[{"j", "<", "i"}], "&&", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "symmetricTensorPattern"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s_", "[", 
         RowBox[{"before___", ",", 
          RowBox[{"ii", ":", 
           RowBox[{"idx", "[", "i_Integer", "]"}]}], ",", 
          RowBox[{"jj", ":", 
           RowBox[{"idx", "[", "j_Integer", "]"}]}], ",", "after___"}], "]"}],
         "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s", "[", 
           RowBox[{"before", ",", "jj", ",", "ii", ",", "after"}], "]"}]}], "/;", 
         RowBox[{
          RowBox[{"j", "<", "i"}], "&&", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "antisymmetricTensorPattern"}], "]"}]}]}]}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s_", "[", 
         RowBox[{
         "before___", ",", "i_Integer", ",", "j_Integer", ",", "after___"}], 
         "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s", "[", 
           RowBox[{"before", ",", "j", ",", "i", ",", "after"}], "]"}]}], "/;", 
         RowBox[{
          RowBox[{"j", "<", "i"}], "&&", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "antisymmetricTensorPattern"}], "]"}]}]}]}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s_", "[", 
         RowBox[{"___", ",", "i_idx", ",", "___", ",", "i_idx", ",", "___"}], 
         "]"}], "\[RuleDelayed]", 
        RowBox[{"0", "/;", 
         RowBox[{
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "tracelessTensorPattern"}], "]"}], " ", "||", 
          " ", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "antisymmetricTensorPattern"}], "]"}]}]}]}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Don", "'"}], "t", " ", "renumber", " ", "if", " ", "there", " ",
      "are", " ", "no", " ", "indices"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"renumber", "[", "ex_", "]"}], ":=", 
    RowBox[{"ex", "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"ex", ",", "idx"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Map", " ", "over", " ", "terms", " ", "in", " ", "sums"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"renumber", "[", "ex_Plus", "]"}], ":=", 
    RowBox[{"Map", "[", 
     RowBox[{"renumber", ",", "ex"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"If", " ", "free", " ", "of", " ", "sums"}], ",", " ", 
     RowBox[{"do", " ", "actual", " ", "renumbering"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"renumber", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "ex", ",", "exidxs", ",", "\[IndentingNewLine]", "allidx", ",", 
         "idxWithCounts", ",", "freeIndices", ",", "dummyIndices", ",", 
         "highestFreeIndex", ",", "\[IndentingNewLine]", "newDummyIndices", 
         ",", "dummyPositions", ",", "dummyOrdering", ",", "dummyRules"}], 
        "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ex", "=", 
         RowBox[{"expr", "//.", "symmetryRules"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"exidxs", "=", 
         RowBox[{"ex", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"s_", "[", 
             RowBox[{"idxsequence", ":", 
              RowBox[{"_idx", ".."}]}], "]"}], "^", "2"}], "\[RuleDelayed]", 
           RowBox[{"idxs", "[", 
            RowBox[{"idxsequence", ",", "idxsequence"}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"allidx", "=", 
         RowBox[{"Cases", "[", 
          RowBox[{"exidxs", ",", 
           RowBox[{"idx", "[", "i_Integer", "]"}], ",", "Infinity", ",", 
           RowBox[{"Heads", "\[Rule]", "True"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"idxWithCounts", "=", 
         RowBox[{"Tally", "[", "allidx", "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"freeIndices", "=", 
         RowBox[{"First", "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"idxWithCounts", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&"}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"dummyIndices", "=", 
         RowBox[{"First", "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"idxWithCounts", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], "&"}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"highestFreeIndex", " ", "=", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "freeIndices", "]"}], ">", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Max", "[", 
            RowBox[{"freeIndices", "/.", 
             RowBox[{
              RowBox[{"idx", "[", "n_", "]"}], ":>", "n"}]}], "]"}], ",", 
           "\[IndentingNewLine]", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"newDummyIndices", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"idx", "[", 
            RowBox[{"highestFreeIndex", "+", "k"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "dummyIndices", "]"}]}], "}"}]}], "]"}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"dummyPositions", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Position", "[", 
             RowBox[{"ex", ",", "#"}], "]"}], ")"}], "&"}], "/@", 
          "dummyIndices"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"dummyPositions", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "#", "]"}], ">", "1"}], ",", 
              RowBox[{"First", "/@", "#"}], ",", 
              RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], ",", 
           "dummyPositions"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"dummyOrdering", "=", 
         RowBox[{"Ordering", "[", "dummyPositions", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"dummyRules", " ", "=", " ", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"dummyIndices", "[", 
             RowBox[{"[", 
              RowBox[{"dummyOrdering", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], "\[Rule]", 
            RowBox[{"newDummyIndices", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "dummyIndices", "]"}]}], "}"}]}], "]"}]}],
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ex", "/.", "dummyRules"}], ")"}], "//.", 
         "symmetryRules"}]}]}], "\[IndentingNewLine]", "]"}], "/;", " ", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"ex", ",", 
       RowBox[{"_Plus", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
      "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Don", "'"}], "t", " ", "renumber", " ", "if", " ", "there", " ",
      "are", " ", "no", " ", "indices"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"renumberUnique", "[", "ex_", "]"}], ":=", 
    RowBox[{"ex", "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"ex", ",", "idx"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Map", " ", "over", " ", "terms", " ", "in", " ", "sums"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"renumberUnique", "[", "ex_Plus", "]"}], ":=", 
    RowBox[{"Map", "[", 
     RowBox[{"renumberUnique", ",", "ex"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"If", " ", "free", " ", "of", " ", "sums"}], ",", " ", 
     RowBox[{"do", " ", "actual", " ", "renumbering"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"renumberUnique", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "ex", ",", "exidxs", ",", "\[IndentingNewLine]", "allidx", ",", 
         "idxWithCounts", ",", "freeIndices", ",", "dummyIndices", ",", 
         "\[IndentingNewLine]", "newDummyIndices", ",", "dummyPositions", ",",
          "dummyOrdering", ",", "dummyRules"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ex", "=", 
         RowBox[{"expr", "//.", "symmetryRules"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"exidxs", "=", 
         RowBox[{"ex", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"s_", "[", 
             RowBox[{"idxsequence", ":", 
              RowBox[{"_idx", ".."}]}], "]"}], "^", "2"}], "\[RuleDelayed]", 
           RowBox[{"idxs", "[", 
            RowBox[{"idxsequence", ",", "idxsequence"}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"allidx", "=", 
         RowBox[{"Cases", "[", 
          RowBox[{"exidxs", ",", 
           RowBox[{"idx", "[", "i_Integer", "]"}], ",", "Infinity", ",", 
           RowBox[{"Heads", "\[Rule]", "True"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"idxWithCounts", "=", 
         RowBox[{"Tally", "[", "allidx", "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"freeIndices", "=", 
         RowBox[{"First", "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"idxWithCounts", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&"}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"dummyIndices", "=", 
         RowBox[{"First", "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"idxWithCounts", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], "&"}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"newDummyIndices", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"getNewIndex", "[", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "dummyIndices", "]"}]}], "}"}]}], "]"}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"dummyPositions", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Position", "[", 
             RowBox[{"ex", ",", "#"}], "]"}], ")"}], "&"}], "/@", 
          "dummyIndices"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"dummyPositions", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "#", "]"}], ">", "1"}], ",", 
              RowBox[{"First", "/@", "#"}], ",", 
              RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], ",", 
           "dummyPositions"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"dummyOrdering", "=", 
         RowBox[{"Ordering", "[", "dummyPositions", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"dummyRules", " ", "=", " ", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"dummyIndices", "[", 
             RowBox[{"[", 
              RowBox[{"dummyOrdering", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], "\[Rule]", 
            RowBox[{"newDummyIndices", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "dummyIndices", "]"}]}], "}"}]}], "]"}]}],
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ex", "/.", "dummyRules"}], ")"}], "//.", 
         "symmetryRules"}]}]}], "\[IndentingNewLine]", "]"}], "/;", " ", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"ex", ",", 
       RowBox[{"_Plus", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
      "]"}]}]}], "\[IndentingNewLine]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.704129163035516*^9, 3.7041291645583057`*^9}, {
   3.704553722163183*^9, 3.7045537267968607`*^9}, {3.7045581120176888`*^9, 
   3.704558130536849*^9}, 3.705342169523727*^9, {3.7053422008102207`*^9, 
   3.705342251747821*^9}, {3.705343116038957*^9, 3.705343123188883*^9}, {
   3.7053432513681087`*^9, 3.705343258903041*^9}, {3.7053720079737988`*^9, 
   3.70537206624516*^9}, {3.705672751040719*^9, 3.705672767612247*^9}, {
   3.705687797798705*^9, 3.705687836853509*^9}, {3.705846975234715*^9, 
   3.705847029231649*^9}, 3.705847100474732*^9, {3.705847395167316*^9, 
   3.705847437506521*^9}, {3.705856268316284*^9, 3.705856270670425*^9}, {
   3.705856601577499*^9, 3.705856602401718*^9}, {3.705952007048499*^9, 
   3.7059520081279383`*^9}, {3.705952973909396*^9, 3.705952981983045*^9}, 
   3.706464301871657*^9, {3.7064644049254093`*^9, 3.7064644541802893`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Contraction and manipulation", "Subchapter",
 InitializationCell->True,
 CellChangeTimes->{{3.704130770893281*^9, 3.70413078040031*^9}}],

Cell[CellGroupData[{

Cell["Differentiation", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.705769939336821*^9, 3.70576994186506*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "partialr", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Nest", " ", "multiple", " ", "derivatives"}], ",", " ", 
    RowBox[{
     RowBox[{"eg", " ", 
      RowBox[{"partialr", "[", 
       RowBox[{"ex", ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], "=", 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"partialr", "[", 
        RowBox[{"ex", ",", "i"}], "]"}], ",", "j"}], "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_", ",", "idxs_List"}], "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"partialr", ",", "ex", ",", "idxs"}], "]"}]}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"differentiation", " ", "rules"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Plus", ",", "i_"}], "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"partialr", "[", 
       RowBox[{"#", ",", "i"}], "]"}], "&"}], ",", "ex"}], "]"}]}], " ", 
  RowBox[{"(*", "Linearity", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Times", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Drop", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}]}]}], 
  RowBox[{"(*", 
   RowBox[{"Product", " ", "rule"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_", ",", "i_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", 
      RowBox[{"invr", "|", "r", "|", "rhat"}]}], "]"}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"derivative", " ", "of", " ", "constants", " ", "wrt", " ", "r"}],
     " ", "=", " ", "0"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{
     RowBox[{"invr", "[", "m_", "]"}], ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "m"}], " ", 
    RowBox[{"r", "[", "i", "]"}], 
    RowBox[{"invr", "[", 
     RowBox[{"m", "+", "2"}], "]"}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"1", "/", 
    RowBox[{"r", "^", "m"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{
     RowBox[{"r", "[", "i_", "]"}], ",", "j_"}], "]"}], ":=", 
   RowBox[{"delta", "[", 
    RowBox[{"i", ",", "j"}], "]"}]}], " ", 
  RowBox[{"(*", " ", "r_i", " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"laplacer", "[", "ex_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "j", "}"}], ",", 
    RowBox[{
     RowBox[{"j", "=", 
      RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"partialr", "[", 
      RowBox[{"ex", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "j"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.705343563271624*^9, 3.705343570859961*^9}, {
   3.7053436210521812`*^9, 3.705343762561563*^9}, {3.705343792614172*^9, 
   3.705343815147105*^9}, 3.705343994487314*^9, {3.705344406609436*^9, 
   3.705344542555038*^9}, {3.7053446861356077`*^9, 3.7053447288131313`*^9}, {
   3.7053447763241034`*^9, 3.705344790337997*^9}, {3.705344903867421*^9, 
   3.705344914042417*^9}, {3.705345041183897*^9, 3.705345113092868*^9}, {
   3.705345155269822*^9, 3.705345244452495*^9}, 3.7053453108150177`*^9, {
   3.7053454593410807`*^9, 3.705345523836149*^9}, {3.705345562633853*^9, 
   3.705345628525291*^9}, {3.7053464192684307`*^9, 3.705346439318918*^9}, {
   3.705350175995781*^9, 3.705350194376892*^9}, 3.7054087019731503`*^9, {
   3.705410298982497*^9, 3.705410333236785*^9}, {3.70541038002754*^9, 
   3.705410419359632*^9}, {3.7054107501555243`*^9, 3.705410769991502*^9}, {
   3.705412266820734*^9, 3.705412266993414*^9}, {3.7056651523775043`*^9, 
   3.705665217793441*^9}, {3.705760350310845*^9, 3.705760351321727*^9}, {
   3.705769947970615*^9, 3.7057699775646667`*^9}, {3.705847216537801*^9, 
   3.7058472211466837`*^9}, {3.7060213238696327`*^9, 3.7060213422939997`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Tensor rules", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.705770002351213*^9, 3.705770004112903*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"tensorRules", ",", "transpose", ",", "trace"}], " ", "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"tensor", " ", "rules"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"transpose", "[", 
   RowBox[{"s", ":", "symmetricTensorPattern"}], "]"}], ":=", 
  "s"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"transpose", "[", 
   RowBox[{"s", ":", "antisymmetricTensorPattern"}], "]"}], ":=", 
  RowBox[{"-", "s"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trace", "[", 
   RowBox[{"before___", ",", 
    RowBox[{"-", "x_"}], ",", "after___"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"trace", "[", 
    RowBox[{"before", ",", "x", ",", "after"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"trace", "[", "tracelessTensorPattern", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"trace", "[", "antisymmetricTensorPattern", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trace", "[", 
   RowBox[{"delta", ".."}], "]"}], ":=", "3"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tensorRules", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"treat", " ", 
      RowBox[{"invr", "'"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "i_idx", "]"}], "^", "2"}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"-", "2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"invr", "[", "m1_", "]"}], 
       RowBox[{"invr", "[", "m2_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"m1", "+", "m2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"invr", "[", "m_", "]"}], "^", "n_"}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"m", " ", "n"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"invr", "[", "0", "]"}], "\[RuleDelayed]", "1"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "contract", " ", "deltas", " ", "with", " ", "other", " ", "tensors"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"i_", ",", "j_idx"}], "]"}], "s_"}], " ", "\[RuleDelayed]", 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "/.", 
         RowBox[{"j", "\[Rule]", "i"}]}], ")"}], "/;", 
       RowBox[{"Not", "[", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"s", ",", "j"}], "]"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"j_idx", ",", "i_"}], "]"}], "s_"}], " ", "\[RuleDelayed]", 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "/.", 
         RowBox[{"j", "\[Rule]", "i"}]}], ")"}], "/;", 
       RowBox[{"Not", "[", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"s", ",", "j"}], "]"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"traces", " ", "&"}], " ", "squares"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"s_", "[", "_idx", "]"}], "^", "2"}], "\[RuleDelayed]", 
      RowBox[{"sqr", "[", "s", "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"s_", "[", 
        RowBox[{"i_idx", ",", "j_idx"}], "]"}], "^", "2"}], "\[RuleDelayed]", 
      
      RowBox[{"trace", "[", 
       RowBox[{"s", ",", 
        RowBox[{"transpose", "[", "s", "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"s_", "[", 
        RowBox[{"i_idx", ",", "j_idx"}], "]"}], 
       RowBox[{"s_", "[", 
        RowBox[{"j_idx", ",", "i_idx"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{"trace", "[", 
       RowBox[{"s", ",", "s"}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.705769985113913*^9, 3.705770000814679*^9}, {
  3.705770055952264*^9, 3.705770056144853*^9}, {3.705856628212199*^9, 
  3.7058567220079117`*^9}, {3.705952023569352*^9, 3.705952258691451*^9}, {
  3.7059526830480213`*^9, 3.7059526895709763`*^9}, {3.7059527435475616`*^9, 
  3.7059527695058107`*^9}, {3.7060377820431423`*^9, 3.70603779685922*^9}, {
  3.706464106142459*^9, 3.7064641085182333`*^9}, {3.7064644840959053`*^9, 
  3.706464561236557*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Contract function", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.7057699912374077`*^9, 3.705769996695066*^9}, {
  3.705856725992484*^9, 3.7058567270483294`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"contract", ",", " ", "contractNoRenumber"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tensorAndSymmetryRules", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"tensorRules", ",", "symmetryRules"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"distribute", " ", "over", " ", "terms", " ", "in", " ", "sum"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"contractNoRenumber", "[", "ex_Plus", "]"}], ":=", " ", 
    RowBox[{"Map", "[", 
     RowBox[{"contractNoRenumber", ",", "ex"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"If", " ", "no", " ", "sums", " ", "in", " ", "expression"}], ",",
     " ", 
    RowBox[{"apply", " ", "tensorRules", " ", "until", " ", "convergence"}]}],
    " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"contractNoRenumber", "[", "ex_", "]"}], ":=", "  ", 
    RowBox[{
     RowBox[{"FixedPoint", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"#", "/.", "tensorAndSymmetryRules"}], "]"}], "&"}], ",", 
       "ex"}], "]"}], "/;", " ", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"ex", ",", 
       RowBox[{"_Plus", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"If", " ", "there", " ", "are", " ", "sums"}], ",", " ", 
    RowBox[{"Expand", " ", "and", " ", "try", " ", "again"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"contractNoRenumber", "[", "ex_", "]"}], ":=", " ", 
    RowBox[{"contractNoRenumber", "[", 
     RowBox[{"Expand", "[", "ex", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Main", " ", 
     RowBox[{"function", ":", " ", 
      RowBox[{"contract", " ", "first"}]}]}], ",", " ", 
    RowBox[{"then", " ", "renumber", " ", "result"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"contract", "[", "ex_", "]"}], ":=", " ", 
   RowBox[{"renumber", "[", 
    RowBox[{"contractNoRenumber", "[", "ex", "]"}], "]"}]}], ";"}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.705888575023919*^9, 3.7058885973288918`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pretty printing", "Subchapter",
 InitializationCell->True,
 CellChangeTimes->{{3.705668243437153*^9, 3.705668244763443*^9}, {
  3.705769684169477*^9, 3.7057696907284517`*^9}}],

Cell[CellGroupData[{

Cell["Split expressions into scalars & tensorial components", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.7057696155099573`*^9, 3.705769628455557*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "splitScalarsTensors", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"splitScalarsTensors", "[", "ex_Times", "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "gather", " ", "scalar", " ", "and", " ", "tensorial", " ", "part"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"temp", "=", 
        RowBox[{"GroupBy", "[", 
         RowBox[{
          RowBox[{"List", "@@", "ex"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"FreeQ", "[", 
             RowBox[{"#", ",", "idx"}], "]"}], "&"}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"multiply", " ", "factors", " ", "back", " ", "together"}], 
        " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"temp", "=", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Times", "@@", "#"}], "&"}], ",", "temp"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Lookup", "[", 
          RowBox[{"temp", ",", "True", ",", "1"}], "]"}], ",", 
         RowBox[{"Lookup", "[", 
          RowBox[{"temp", ",", "False", ",", "1"}], "]"}]}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", " ", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", 
      RowBox[{"_Plus", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Not", "[", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"splitScalarsTensors", "[", "ex_", "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"FreeQ", "[", 
       RowBox[{"ex", ",", "idx"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ex", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "ex"}], "}"}]}], "]"}], "/;", " ", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", 
      RowBox[{"_Plus", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Not", "[", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"splitScalarsTensors", "[", "ex_", "]"}], ":=", 
  RowBox[{
  "Print", "[", 
   "\"\<splitScalarsTensors: Error: Sum of tensorial expressions.\>\"", 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.705668266937108*^9, 3.705668267529134*^9}, {
   3.705673397704154*^9, 3.705673421206072*^9}, {3.705673457463871*^9, 
   3.705673531386877*^9}, 3.705691142061623*^9, {3.705691175133306*^9, 
   3.7056911789522533`*^9}, {3.705691248880728*^9, 3.705691249772208*^9}, {
   3.7056912806245327`*^9, 3.705691281133123*^9}, {3.705691336457342*^9, 
   3.705691369798029*^9}, {3.705691715063531*^9, 3.705691892794937*^9}, {
   3.705691929697904*^9, 3.705692069832979*^9}, {3.705692100818351*^9, 
   3.7056921100619297`*^9}, {3.705692156919276*^9, 3.705692227428033*^9}, {
   3.7056922789691877`*^9, 3.705692313999205*^9}, 3.705760433486228*^9, {
   3.705760615648093*^9, 3.7057606163302107`*^9}, {3.7057696376162767`*^9, 
   3.7057696383668003`*^9}, {3.705777070207201*^9, 3.7057770808151493`*^9}, {
   3.705777524364984*^9, 3.705777625163641*^9}, {3.705888621389578*^9, 
   3.705888661191058*^9}, {3.7064646136266327`*^9, 3.706464617424636*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Pretty printing", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.705769680696775*^9, 3.705769694571351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"prettyprint", ",", "prettyreplace"}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "helper", " ", "function", " ", "applies", " ", "the", " ", 
    "replacement", " ", "rules"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prettyreplace", "[", "ex_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"temp", ",", "prettyindices"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"prettyindices", "=", 
       RowBox[{"{", 
        RowBox[{
        "i", ",", "j", ",", "k", ",", "l", ",", "p", ",", "q", ",", "r", ",", 
         "s"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"temp", "=", 
       RowBox[{"ex", "/.", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"invr", "[", "m_", "]"}], "\[RuleDelayed]", 
           RowBox[{"1", "/", 
            RowBox[{"r", "^", "m"}]}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"delta", "\[Rule]", "\[Delta]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"eps", "\[Rule]", "\[Epsilon]"}]}], "\[IndentingNewLine]", 
         "}"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"subscript", " ", "index", " ", "notation"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"temp", "=", 
       RowBox[{"temp", "/.", 
        RowBox[{
         RowBox[{"s_", "[", 
          RowBox[{"i", ":", 
           RowBox[{"_idx", ".."}]}], "]"}], "\[RuleDelayed]", 
         SubscriptBox["s", "i"]}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"numbered", " ", "indices", " ", "to", " ", "letters"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"temp", "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"idx", "[", "c", "]"}], "\[Rule]", 
           RowBox[{"prettyindices", "[", 
            RowBox[{"[", "c", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "1", ",", 
            RowBox[{"Length", "[", "prettyindices", "]"}]}], "}"}]}], 
         "]"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "groups", " ", "terms", " ", "by", " ", "tensorial", " ", "expression", 
    " ", "and", " ", "then", " ", "calls", " ", "prettyreplace"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prettyprint", "[", "ex_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"If", " ", "not", " ", "sum"}], ",", " ", 
      RowBox[{"nothing", " ", "to", " ", "collect"}], ",", " ", 
      RowBox[{"so", " ", "just", " ", "call", " ", "prettyreplace"}]}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Not", "[", 
        RowBox[{
         RowBox[{"Head", "[", "ex", "]"}], "===", "Plus"}], "]"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"prettyreplace", "[", "ex", "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "make", " ", "list", " ", "of", " ", "terms", " ", "in", " ", "sum"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{"List", "@@", "ex"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "split", " ", "each", " ", "term", " ", "into", " ", "scalar", " ", 
       "and", " ", "tensorial", " ", "factors"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", 
      RowBox[{"splitScalarsTensors", "/@", "temp"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Group", " ", "terms", " ", "with", " ", "equal", " ", "tensorial", " ",
        "expressions"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", 
      RowBox[{"GroupBy", "[", 
       RowBox[{"temp", ",", "Last"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Combine", " ", "and", " ", "simplify", " ", "scalar", " ", 
       "prefactors"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "@", 
          RowBox[{"First", "@", 
           RowBox[{"Total", "[", "#", "]"}]}]}], "&"}], ",", "temp"}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Convert", " ", "association", " ", "back", " ", "to", " ", "normal", 
       " ", "expression"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", 
      RowBox[{"prettyreplace", "@", " ", 
       RowBox[{"Total", "@", 
        RowBox[{"KeyValueMap", "[", 
         RowBox[{"Times", ",", "temp"}], "]"}]}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.705769702133906*^9, 3.705769702937767*^9}, {
  3.705777630232881*^9, 3.7057776326454573`*^9}, {3.705952657518111*^9, 
  3.7059526596150913`*^9}, {3.706464637130603*^9, 3.706464663352427*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Extracting scalar prefactors of expression", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.70576970663861*^9, 3.705769718274643*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "getScalarPrefactors", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getScalarPrefactors", "[", "ex_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"If", " ", "not", " ", "sum"}], ",", " ", 
      RowBox[{"nothing", " ", "to", " ", "collect"}], ",", " ", 
      RowBox[{"so", " ", "just", " ", "call", " ", "splitScalarsTensors"}]}], 
     " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Not", "[", 
        RowBox[{
         RowBox[{"Head", "[", "ex", "]"}], "===", "Plus"}], "]"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"splitScalarsTensors", "[", "ex", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "}"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "make", " ", "list", " ", "of", " ", "terms", " ", "in", " ", "sum"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{"List", "@@", "ex"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "split", " ", "each", " ", "term", " ", "into", " ", "scalar", " ", 
       "and", " ", "tensorial", " ", "factors"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", 
      RowBox[{"splitScalarsTensors", "/@", "temp"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Group", " ", "terms", " ", "with", " ", "equal", " ", "tensorial", " ",
        "expressions"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", 
      RowBox[{"GroupBy", "[", 
       RowBox[{"temp", ",", "Last"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Combine", " ", "and", " ", "simplify", " ", "scalar", " ", 
       "prefactors"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "@", 
          RowBox[{"First", "@", 
           RowBox[{"Total", "[", "#", "]"}]}]}], "&"}], ",", "temp"}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Values", "[", "temp", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{3.706464696041799*^9}]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integration over spherical domains", "Title",
 CellChangeTimes->{{3.706464816438197*^9, 3.7064648247265043`*^9}}],

Cell[TextData[{
 "The tensors we defined thus far have spatial dependence like ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["r", "i"], 
      SubscriptBox["r", "j"]}], "..."}], 
    RowBox[{
     SubscriptBox["r", "n"], "/", 
     SuperscriptBox["r", "m"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". Here we will implement\n\nA) the angular integral ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Integral]", "0"], "\[Pi]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Integral]", "0"], 
    RowBox[{"2", "\[Pi]"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["r", "i"], 
      SubscriptBox["r", "j"]}], "..."}], 
    RowBox[{
     SubscriptBox["r", "n"], "/", 
     SuperscriptBox["r", "m"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["r", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " sin[\[Theta]] d\[Theta] d\[Phi]\nB) the volume integral",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Integral]", "1"], "\[Infinity]"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Integral]", "0"], "\[Pi]"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Integral]", "0"], 
    RowBox[{"2", "\[Pi]"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["r", "i"], 
      SubscriptBox["r", "j"]}], "..."}], 
    RowBox[{
     SubscriptBox["r", "n"], "/", 
     SuperscriptBox["r", "m"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["r", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " sin[\[Theta]] d\[Theta] d\[Phi] dr\n"
}], "Subsubsection",
 CellChangeTimes->{{3.706464948617284*^9, 3.706465018501891*^9}, {
  3.706465050690034*^9, 3.7064652609279203`*^9}}],

Cell[CellGroupData[{

Cell["Angular integral", "Section",
 CellChangeTimes->{{3.7064657128613234`*^9, 3.706465717753791*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "The angular integral routine counts how many r[_idx] there are in the \
expression. If n is odd the integral vanishes. If n is even, replace with the \
general result:\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    SubscriptBox["n", 
     SubscriptBox["i", "1"]]}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", 
    SubscriptBox["i", "2"]], TraditionalForm]]],
 "..",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", 
    SubscriptBox["i", "n"]], TraditionalForm]]],
 "dS=K/N (N unique isotropic tensors of order n)\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["n", "i"], "=", 
    RowBox[{
     SubscriptBox["r", "i"], "/", "r"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " .\n\nN = ",
 Cell[BoxData[
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"n", "/", "2"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      FractionBox["n", "2"]}], "]"}]}], 
   SqrtBox["\[Pi]"]]],
  CellChangeTimes->{{3.7045699596699743`*^9, 3.7045700480072727`*^9}, 
    3.704570122005971*^9, 3.7045701813627872`*^9}],
 ", the number of unique symmetric pairings of n indices, given by recurrence \
relation\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", 
     RowBox[{"n", "+", "2"}]], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}], 
     SubscriptBox["N", "n"]}]}], TraditionalForm]]],
 " , and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["N", "1"], "=", "0"}], ",", " ", 
    RowBox[{
     SubscriptBox["N", "2"], "=", "1"}]}], TraditionalForm]]],
 "\n(With n+2 indices there are (n+2)-1 pairings with the first index, times ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "n"], " ", "pairings", " ", "for", " ", "the", " ", 
    "remaining", " ", "n"}], TraditionalForm]]],
 ". Base case when only two indices = one pairing, trivially.)"
}], "Subsubsection",
 CellChangeTimes->{{3.704568581941182*^9, 3.704568673734211*^9}, {
   3.70456885594212*^9, 3.704569016427896*^9}, 3.704570295290848*^9, {
   3.704570380735909*^9, 3.704570780844707*^9}, {3.706465273045353*^9, 
   3.706465307812158*^9}, {3.706465356725543*^9, 3.706465365149284*^9}, {
   3.706465420227346*^9, 3.706465440513678*^9}, {3.706465528666746*^9, 
   3.706465659614685*^9}, {3.706465719143338*^9, 3.70646572010848*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "n", "]"}], "/.", 
   RowBox[{
    RowBox[{"RSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"n", "+", "2"}], "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "+", "1"}], ")"}], 
           RowBox[{"a", "[", "n", "]"}]}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"a", "[", "2", "]"}], "\[Equal]", "1"}], ",", 
        RowBox[{
         RowBox[{"a", "[", "1", "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"a", "[", "n", "]"}], ",", " ", "n"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"n", "\[Rule]", 
      RowBox[{"2", "k"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", ">", "0"}], ",", 
      RowBox[{"k", "\[Element]", "Integers"}]}], "}"}]}], "]"}], "/.", 
  RowBox[{"k", "\[Rule]", 
   RowBox[{"n", "/", "2"}]}]}]}], "Input",
 CellChangeTimes->{{3.706465669214677*^9, 3.7064656741383467`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The remaining constant K is given by\nK = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    RowBox[{
     SubscriptBox["n", "3"], "^", "n"}]}], TraditionalForm]]],
 " dS = 4Pi/(1+n) by integrating one of the elements of the tensor:"
}], "Subsubsection",
 CellChangeTimes->{{3.704568581941182*^9, 3.704568673734211*^9}, {
   3.70456885594212*^9, 3.704569016427896*^9}, 3.704570295290848*^9, {
   3.704570380735909*^9, 3.704570780844707*^9}, {3.706465273045353*^9, 
   3.706465307812158*^9}, {3.706465356725543*^9, 3.706465365149284*^9}, {
   3.706465420227346*^9, 3.706465440513678*^9}, {3.706465528666746*^9, 
   3.706465641887526*^9}, {3.706465685861981*^9, 3.706465689869177*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"2", "Pi", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "n"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", "Pi"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", ">", "0"}], ",", 
        RowBox[{"n", "\[Element]", "Integers"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"n", "\[Rule]", 
      RowBox[{"2", "k"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", ">", "0"}], ",", 
      RowBox[{"k", "\[Element]", "Integers"}]}], "}"}]}], "]"}], "/.", 
  RowBox[{"k", "\[Rule]", 
   RowBox[{"n", "/", "2"}]}]}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Here is a recursive routine that enumerates unique pairings according to the \
above recurrence formula, given a list of items.\
\>", "Subsubsection",
 CellChangeTimes->{{3.704572636110929*^9, 3.7045726496284647`*^9}, {
  3.7045727257604103`*^9, 3.704572756535557*^9}, {3.705342611304243*^9, 
  3.705342612422591*^9}, {3.706465749439989*^9, 3.706465757005588*^9}, {
  3.706465815419223*^9, 3.7064658157070723`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"uniquePairings", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}], "}"}], "}"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"base", " ", "case", " ", "n"}], "=", "2"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uniquePairings", "[", "list_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Prepend", "[", 
         RowBox[{"p", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"list", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", 
          RowBox[{"uniquePairings", "[", 
           RowBox[{"Delete", "[", 
            RowBox[{"list", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "k", "}"}]}], "}"}]}], "]"}], "]"}]}], "}"}]}], 
       "]"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "2", ",", 
        RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"uniquePairings", "[", 
  RowBox[{"{", 
   RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"uniquePairings", "[", 
    RowBox[{"Array", "[", 
     RowBox[{"a", ",", "2"}], "]"}], "]"}], "//", "Length"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"uniquePairings", "[", 
    RowBox[{"Array", "[", 
     RowBox[{"a", ",", "4"}], "]"}], "]"}], "//", "Length"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"uniquePairings", "[", 
    RowBox[{"Array", "[", 
     RowBox[{"a", ",", "6"}], "]"}], "]"}], "//", "Length"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"uniquePairings", "[", 
    RowBox[{"Array", "[", 
     RowBox[{"a", ",", "8"}], "]"}], "]"}], "//", "Length"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"uniquePairings", "[", 
    RowBox[{"Array", "[", 
     RowBox[{"a", ",", "10"}], "]"}], "]"}], "//", "Length"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.704572657247129*^9, 3.704572705806574*^9}, {
  3.7053426027715673`*^9, 3.7053426573757677`*^9}, {3.706465767307047*^9, 
  3.706465773780992*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Here is the actual operator function. \n\nThe first pattern is linearity, \
which should be familiar by now.\n\nThe two following patterns matches two \
edge cases, which simplifies matching of the general case.\n\nThe fourth \
pattern extracts anything not involving r outside the integral.\n\nFinally \
the fifth rule matches ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["r", "i"], 
      SubscriptBox["r", "j"]}], "..."}], 
    SubscriptBox["r", "n"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and implements the formula above."
}], "Subsubsection",
 CellChangeTimes->{{3.706465849832415*^9, 3.706466142170817*^9}, {
  3.706466834759733*^9, 3.70646684296163*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"angularIntegral", "[", "ex_Plus", "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{"angularIntegral", ",", "ex"}], "]"}]}], " ", 
  RowBox[{"(*", " ", "linearity", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"angularIntegral", "[", "1", "]"}], ":=", 
   RowBox[{"4", "Pi", " ", 
    RowBox[{"invr", "[", 
     RowBox[{"-", "2"}], "]"}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"trivial", " ", "integral"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"angularIntegral", "[", 
    RowBox[{"r", "[", "_", "]"}], "]"}], ":=", "0"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"trivial", " ", "integral"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"angularIntegral", "[", 
    RowBox[{"extra_", " ", 
     RowBox[{"(", 
      RowBox[{"withr_:", "1"}], ")"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"contractNoRenumber", "[", 
     RowBox[{"extra", " ", 
      RowBox[{"angularIntegral", "[", "withr", "]"}]}], "]"}], "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"extra", ",", "r"}], "]"}]}]}], 
  RowBox[{"(*", " ", 
   RowBox[{"take", " ", "everything", " ", "except", " ", 
    RowBox[{"r", "[", "_idx", "]"}], " ", "outside", " ", "the", " ", 
    "angular", " ", "integral"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"integral", " ", "of", " ", 
     RowBox[{"r", "[", "i_", "]"}], 
     RowBox[{"r", "[", "j_", "]"}]}], "..."}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"angularIntegral", "[", 
    RowBox[{"HoldPattern", "[", 
     RowBox[{"rs", ":", 
      RowBox[{"Times", "[", 
       RowBox[{
        RowBox[{"r", "[", "_", "]"}], ".."}], "]"}]}], "]"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rindices", ",", "numr", ",", " ", "integral"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"rindices", "=", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"List", "@@", "rs"}], ",", 
         RowBox[{
          RowBox[{"r", "[", 
           RowBox[{"i", ":", "_idx"}], "]"}], "\[RuleDelayed]", "i"}]}], 
        "]"}]}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"list", " ", "indices", " ", "of", " ", "r"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"numr", "=", 
       RowBox[{"Length", "[", "rindices", "]"}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"odd", " ", "integral"}], " ", "=", " ", "0"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OddQ", "[", "numr", "]"}], ",", 
        RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"even", " ", 
        RowBox[{"integral", ":", " ", 
         RowBox[{
         "form", " ", "all", " ", "permutations", " ", "of", " ", "deltas", 
          " ", "with", " ", "rindices", " ", "and", " ", "the", " ", 
          "prefactors"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"integral", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], 
           RowBox[{"1", "+", "numr"}]], ")"}], "/", 
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"numr", "/", "2"}]], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              FractionBox["numr", "2"]}], "]"}]}], 
           SqrtBox["\[Pi]"]], ")"}]}], 
        RowBox[{"Sum", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"delta", "[", 
             RowBox[{
              RowBox[{"pp", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"pp", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"pp", ",", "p"}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"uniquePairings", "[", "rindices", "]"}]}], "}"}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"invr", "[", 
        RowBox[{
         RowBox[{"-", "numr"}], "-", "2"}], "]"}], "integral"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Common", " ", 
    RowBox[{"application", ":", " ", 
     RowBox[{"integral", " ", "over", " ", "unit", " ", "sphere"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"unitsphereIntegral", "[", "ex_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"angularIntegral", "[", "ex", "]"}], "/.", 
     RowBox[{
      RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
    "contractNoRenumber"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "examples", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"42", "//", "unitsphereIntegral"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{"idx", "[", "1", "]"}], "]"}], "//", 
  "unitsphereIntegral"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "1", "]"}], "]"}], 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "2", "]"}], "]"}]}], "//", "unitsphereIntegral"}], "//",
   "prettyprint"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "1", "]"}], "]"}], 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "2", "]"}], "]"}], 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "3", "]"}], "]"}], 
    RowBox[{"r", "[", 
     RowBox[{"idx", "[", "4", "]"}], "]"}]}], "//", "unitsphereIntegral"}], "//",
   "prettyprint"}]}], "Input",
 CellChangeTimes->{{3.706465882397606*^9, 3.706465883292822*^9}, {
  3.706465925138711*^9, 3.7064659270213537`*^9}, {3.706466148720632*^9, 
  3.7064662838022013`*^9}, {3.706470521197173*^9, 3.706470539324748*^9}, {
  3.706470640691176*^9, 3.7064706704804163`*^9}, {3.706470860707849*^9, 
  3.706470869084749*^9}, {3.7072478490612392`*^9, 3.707247852988401*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Volume integral", "Section",
 CellChangeTimes->{{3.706470554038892*^9, 3.706470578609124*^9}, {
  3.7064706219788227`*^9, 3.706470629695426*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fluidVolumeIntegral", "[", "ex_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "a"}], "}"}], ",", "\n", 
     RowBox[{
      RowBox[{"a", "=", 
       RowBox[{
        RowBox[{"contractNoRenumber", "[", 
         RowBox[{"angularIntegral", "[", "ex", "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"invr", "[", "m_", "]"}], "\[RuleDelayed]", 
         RowBox[{"1", "/", 
          RowBox[{"x", "^", "m"}]}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "a", "]"}], "===", "Plus"}], ",", "\n", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Integrate", "[", 
             RowBox[{"#", " ", ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "1", ",", "Infinity"}], "}"}]}], "]"}], 
            "&"}], ",", "a"}], "]"}], "\n", ",", "\n", 
         RowBox[{"Integrate", "[", 
          RowBox[{"a", " ", ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}], "\n", 
        "]"}], "//", "contract"}]}]}], "\n", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}], 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "3", "]"}], "]"}], 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "4", "]"}], "]"}], 
   RowBox[{"invr", "[", "10", "]"}]}], "//", 
  "fluidVolumeIntegral"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"10", " ", 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "1", "]"}], "]"}], 
   RowBox[{"r", "[", 
    RowBox[{"idx", "[", "2", "]"}], "]"}], 
   RowBox[{"invr", "[", "8", "]"}]}], "//", "fluidVolumeIntegral"}]}], "Input",\

 CellChangeTimes->{{3.7064705814494534`*^9, 3.706470589670567*^9}, {
  3.706470631916572*^9, 3.706470632316597*^9}, {3.706470689006246*^9, 
  3.706470738716593*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1211, 610},
WindowMargins->{{Automatic, 33}, {Automatic, 50}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 184, 4, 64, "Section",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[767, 28, 142, 2, 66, "Title",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[934, 34, 129, 2, 63, "Subchapter",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1088, 40, 137, 2, 44, "Subsection",
 InitializationCell->True],
Cell[1228, 44, 1168, 33, 168, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[2433, 82, 212, 3, 36, "Subsection",
 InitializationCell->True],
Cell[2648, 87, 16504, 397, 1713, "Input",
 InitializationCell->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19201, 490, 142, 2, 63, "Subchapter",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[19368, 496, 129, 2, 44, "Subsection",
 InitializationCell->True],
Cell[19500, 500, 4650, 123, 327, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[24187, 628, 127, 2, 36, "Subsection",
 InitializationCell->True],
Cell[24317, 632, 4588, 123, 537, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[28942, 760, 185, 3, 36, "Subsection",
 InitializationCell->True],
Cell[29130, 765, 2622, 73, 306, "Input",
 InitializationCell->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31801, 844, 181, 3, 63, "Subchapter",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[32007, 851, 170, 2, 44, "Subsection",
 InitializationCell->True],
Cell[32180, 855, 3628, 90, 264, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[35845, 950, 130, 2, 36, "Subsection",
 InitializationCell->True],
Cell[35978, 954, 5570, 136, 831, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[41585, 1095, 156, 2, 36, "Subsection",
 InitializationCell->True],
Cell[41744, 1099, 2650, 66, 432, "Input",
 InitializationCell->True]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44455, 1172, 119, 1, 92, "Title"],
Cell[44577, 1175, 2162, 79, 149, "Subsubsection"],
Cell[CellGroupData[{
Cell[46764, 1258, 103, 1, 50, "Section"],
Cell[CellGroupData[{
Cell[46892, 1263, 2405, 71, 296, "Subsubsection"],
Cell[49300, 1336, 1166, 35, 54, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50503, 1376, 710, 14, 63, "Subsubsection"],
Cell[51216, 1392, 896, 28, 54, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52149, 1425, 425, 7, 35, "Subsubsection"],
Cell[52577, 1434, 2686, 80, 222, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55300, 1519, 742, 18, 231, "Subsubsection"],
Cell[56045, 1539, 6470, 173, 714, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62564, 1718, 151, 2, 64, "Section"],
Cell[62718, 1722, 2059, 58, 243, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/tutorial05-fourier-transform.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     89594,       2518]
NotebookOptionsPosition[     86463,       2403]
NotebookOutlinePosition[     86823,       2419]
CellTagsIndexPosition[     86780,       2416]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
These are the functions we developed in tutorial01-tutorial04.\
\>", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.706464784734717*^9, 3.7064648040753613`*^9}, {
  3.70647094060681*^9, 3.706470940655048*^9}}],

Cell[CellGroupData[{

Cell["Algebraic manipulation functions", "Title",
 InitializationCell->True,
 CellChangeTimes->{{3.704130693471868*^9, 3.704130702051206*^9}}],

Cell[CellGroupData[{

Cell["Index handling", "Subchapter",
 InitializationCell->True,
 CellChangeTimes->{{3.704130707436162*^9, 3.704130709854192*^9}}],

Cell[CellGroupData[{

Cell["Generating new indices", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.704130720034691*^9, 3.704130724187181*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gHighestIndex", "=", "20"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"idx", "[", "1", "]"}], " ", "to", " ", 
    RowBox[{"idx", "[", "20", "]"}], " ", "are", " ", "reserved", " ", "for", 
    " ", "manual", " ", "input"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getNewIndex", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gHighestIndex", " ", "=", " ", 
       RowBox[{"gHighestIndex", " ", "+", " ", "1"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"idx", "[", "gHighestIndex", "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getNewIndex", "[", "n_Integer", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"getNewIndex", "[", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getLastIndex", "[", "]"}], ":=", 
   RowBox[{"idx", "[", "gHighestIndex", "]"}]}], ";"}]}], "Input",
 InitializationCell->True]
}, Closed]],

Cell[CellGroupData[{

Cell["Renaming dummy indices and applying symmetries", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.7041307291562223`*^9, 3.704130760061783*^9}, {
  3.705342175465098*^9, 3.705342179483642*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "renumber", ",", "renumberUnique", ",", "\[IndentingNewLine]", " ", 
      "symmetryRules", ",", "\[IndentingNewLine]", "symmetricTensorPattern", 
      ",", "antisymmetricTensorPattern", ",", "tracelessTensorPattern"}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"symmetricTensorPattern", " ", "=", 
     RowBox[{"delta", "|", "e"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"antisymmetricTensorPattern", "=", "o"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tracelessTensorPattern", "=", "e"}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "symmetry", " ", "rules", " ", "shuffles", " ", "indices", 
      " ", "into", " ", "sorted", " ", "order"}], ",", " ", 
     RowBox[{
     "and", " ", "in", " ", "case", " ", "of", " ", "antisymmetric", " ", 
      "tensors", " ", "multiplies", " ", "with", " ", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"symmetryRules", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"s_", "[", 
         RowBox[{"before___", ",", 
          RowBox[{"ii", ":", 
           RowBox[{"idx", "[", "i_Integer", "]"}]}], ",", 
          RowBox[{"jj", ":", 
           RowBox[{"idx", "[", "j_Integer", "]"}]}], ",", "after___"}], "]"}],
         "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"before", ",", "jj", ",", "ii", ",", "after"}], "]"}], "/;", 
         RowBox[{
          RowBox[{"j", "<", "i"}], "&&", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "symmetricTensorPattern"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s_", "[", 
         RowBox[{
         "before___", ",", "i_Integer", ",", "j_Integer", ",", "after___"}], 
         "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"before", ",", "j", ",", "i", ",", "after"}], "]"}], "/;", 
         RowBox[{
          RowBox[{"j", "<", "i"}], "&&", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "symmetricTensorPattern"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s_", "[", 
         RowBox[{"before___", ",", 
          RowBox[{"ii", ":", 
           RowBox[{"idx", "[", "i_Integer", "]"}]}], ",", 
          RowBox[{"jj", ":", 
           RowBox[{"idx", "[", "j_Integer", "]"}]}], ",", "after___"}], "]"}],
         "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s", "[", 
           RowBox[{"before", ",", "jj", ",", "ii", ",", "after"}], "]"}]}], "/;", 
         RowBox[{
          RowBox[{"j", "<", "i"}], "&&", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "antisymmetricTensorPattern"}], "]"}]}]}]}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s_", "[", 
         RowBox[{
         "before___", ",", "i_Integer", ",", "j_Integer", ",", "after___"}], 
         "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s", "[", 
           RowBox[{"before", ",", "j", ",", "i", ",", "after"}], "]"}]}], "/;", 
         RowBox[{
          RowBox[{"j", "<", "i"}], "&&", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "antisymmetricTensorPattern"}], "]"}]}]}]}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s_", "[", 
         RowBox[{"___", ",", "i_idx", ",", "___", ",", "i_idx", ",", "___"}], 
         "]"}], "\[RuleDelayed]", 
        RowBox[{"0", "/;", 
         RowBox[{
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "tracelessTensorPattern"}], "]"}], " ", "||", 
          " ", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"s", ",", "antisymmetricTensorPattern"}], "]"}]}]}]}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Don", "'"}], "t", " ", "renumber", " ", "if", " ", "there", " ",
      "are", " ", "no", " ", "indices"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"renumber", "[", "ex_", "]"}], ":=", 
    RowBox[{"ex", "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"ex", ",", "idx"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Map", " ", "over", " ", "terms", " ", "in", " ", "sums"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"renumber", "[", "ex_Plus", "]"}], ":=", 
    RowBox[{"Map", "[", 
     RowBox[{"renumber", ",", "ex"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"If", " ", "free", " ", "of", " ", "sums"}], ",", " ", 
     RowBox[{"do", " ", "actual", " ", "renumbering"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"renumber", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "ex", ",", "exidxs", ",", "\[IndentingNewLine]", "allidx", ",", 
         "idxWithCounts", ",", "freeIndices", ",", "dummyIndices", ",", 
         "highestFreeIndex", ",", "\[IndentingNewLine]", "newDummyIndices", 
         ",", "dummyPositions", ",", "dummyOrdering", ",", "dummyRules"}], 
        "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ex", "=", 
         RowBox[{"expr", "//.", "symmetryRules"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"exidxs", "=", 
         RowBox[{"ex", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"s_", "[", 
             RowBox[{"idxsequence", ":", 
              RowBox[{"_idx", ".."}]}], "]"}], "^", "2"}], "\[RuleDelayed]", 
           RowBox[{"idxs", "[", 
            RowBox[{"idxsequence", ",", "idxsequence"}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"allidx", "=", 
         RowBox[{"Cases", "[", 
          RowBox[{"exidxs", ",", 
           RowBox[{"idx", "[", "i_Integer", "]"}], ",", "Infinity", ",", 
           RowBox[{"Heads", "\[Rule]", "True"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"idxWithCounts", "=", 
         RowBox[{"Tally", "[", "allidx", "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"freeIndices", "=", 
         RowBox[{"First", "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"idxWithCounts", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&"}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"dummyIndices", "=", 
         RowBox[{"First", "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"idxWithCounts", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], "&"}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"highestFreeIndex", " ", "=", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "freeIndices", "]"}], ">", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Max", "[", 
            RowBox[{"freeIndices", "/.", 
             RowBox[{
              RowBox[{"idx", "[", "n_", "]"}], ":>", "n"}]}], "]"}], ",", 
           "\[IndentingNewLine]", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"newDummyIndices", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"idx", "[", 
            RowBox[{"highestFreeIndex", "+", "k"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "dummyIndices", "]"}]}], "}"}]}], "]"}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"dummyPositions", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Position", "[", 
             RowBox[{"ex", ",", "#"}], "]"}], ")"}], "&"}], "/@", 
          "dummyIndices"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"dummyPositions", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "#", "]"}], ">", "1"}], ",", 
              RowBox[{"First", "/@", "#"}], ",", 
              RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], ",", 
           "dummyPositions"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"dummyOrdering", "=", 
         RowBox[{"Ordering", "[", "dummyPositions", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"dummyRules", " ", "=", " ", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"dummyIndices", "[", 
             RowBox[{"[", 
              RowBox[{"dummyOrdering", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], "\[Rule]", 
            RowBox[{"newDummyIndices", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "dummyIndices", "]"}]}], "}"}]}], "]"}]}],
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ex", "/.", "dummyRules"}], ")"}], "//.", 
         "symmetryRules"}]}]}], "\[IndentingNewLine]", "]"}], "/;", " ", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"ex", ",", 
       RowBox[{"_Plus", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
      "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Don", "'"}], "t", " ", "renumber", " ", "if", " ", "there", " ",
      "are", " ", "no", " ", "indices"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"renumberUnique", "[", "ex_", "]"}], ":=", 
    RowBox[{"ex", "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"ex", ",", "idx"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Map", " ", "over", " ", "terms", " ", "in", " ", "sums"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"renumberUnique", "[", "ex_Plus", "]"}], ":=", 
    RowBox[{"Map", "[", 
     RowBox[{"renumberUnique", ",", "ex"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"If", " ", "free", " ", "of", " ", "sums"}], ",", " ", 
     RowBox[{"do", " ", "actual", " ", "renumbering"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"renumberUnique", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "ex", ",", "exidxs", ",", "\[IndentingNewLine]", "allidx", ",", 
         "idxWithCounts", ",", "freeIndices", ",", "dummyIndices", ",", 
         "\[IndentingNewLine]", "newDummyIndices", ",", "dummyPositions", ",",
          "dummyOrdering", ",", "dummyRules"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ex", "=", 
         RowBox[{"expr", "//.", "symmetryRules"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"exidxs", "=", 
         RowBox[{"ex", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"s_", "[", 
             RowBox[{"idxsequence", ":", 
              RowBox[{"_idx", ".."}]}], "]"}], "^", "2"}], "\[RuleDelayed]", 
           RowBox[{"idxs", "[", 
            RowBox[{"idxsequence", ",", "idxsequence"}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"allidx", "=", 
         RowBox[{"Cases", "[", 
          RowBox[{"exidxs", ",", 
           RowBox[{"idx", "[", "i_Integer", "]"}], ",", "Infinity", ",", 
           RowBox[{"Heads", "\[Rule]", "True"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"idxWithCounts", "=", 
         RowBox[{"Tally", "[", "allidx", "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"freeIndices", "=", 
         RowBox[{"First", "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"idxWithCounts", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], "&"}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"dummyIndices", "=", 
         RowBox[{"First", "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"idxWithCounts", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], "&"}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"newDummyIndices", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"getNewIndex", "[", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "dummyIndices", "]"}]}], "}"}]}], "]"}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"dummyPositions", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Position", "[", 
             RowBox[{"ex", ",", "#"}], "]"}], ")"}], "&"}], "/@", 
          "dummyIndices"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"dummyPositions", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "#", "]"}], ">", "1"}], ",", 
              RowBox[{"First", "/@", "#"}], ",", 
              RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], ",", 
           "dummyPositions"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"dummyOrdering", "=", 
         RowBox[{"Ordering", "[", "dummyPositions", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"dummyRules", " ", "=", " ", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"dummyIndices", "[", 
             RowBox[{"[", 
              RowBox[{"dummyOrdering", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], "\[Rule]", 
            RowBox[{"newDummyIndices", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "dummyIndices", "]"}]}], "}"}]}], "]"}]}],
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ex", "/.", "dummyRules"}], ")"}], "//.", 
         "symmetryRules"}]}]}], "\[IndentingNewLine]", "]"}], "/;", " ", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"ex", ",", 
       RowBox[{"_Plus", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
      "]"}]}]}], "\[IndentingNewLine]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.704129163035516*^9, 3.7041291645583057`*^9}, {
   3.704553722163183*^9, 3.7045537267968607`*^9}, {3.7045581120176888`*^9, 
   3.704558130536849*^9}, 3.705342169523727*^9, {3.7053422008102207`*^9, 
   3.705342251747821*^9}, {3.705343116038957*^9, 3.705343123188883*^9}, {
   3.7053432513681087`*^9, 3.705343258903041*^9}, {3.7053720079737988`*^9, 
   3.70537206624516*^9}, {3.705672751040719*^9, 3.705672767612247*^9}, {
   3.705687797798705*^9, 3.705687836853509*^9}, {3.705846975234715*^9, 
   3.705847029231649*^9}, 3.705847100474732*^9, {3.705847395167316*^9, 
   3.705847437506521*^9}, {3.705856268316284*^9, 3.705856270670425*^9}, {
   3.705856601577499*^9, 3.705856602401718*^9}, {3.705952007048499*^9, 
   3.7059520081279383`*^9}, {3.705952973909396*^9, 3.705952981983045*^9}, 
   3.706464301871657*^9, {3.7064644049254093`*^9, 3.7064644541802893`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Contraction and manipulation", "Subchapter",
 InitializationCell->True,
 CellChangeTimes->{{3.704130770893281*^9, 3.70413078040031*^9}}],

Cell[CellGroupData[{

Cell["Differentiation", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.705769939336821*^9, 3.70576994186506*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "partialr", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Nest", " ", "multiple", " ", "derivatives"}], ",", " ", 
    RowBox[{
     RowBox[{"eg", " ", 
      RowBox[{"partialr", "[", 
       RowBox[{"ex", ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], "=", 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"partialr", "[", 
        RowBox[{"ex", ",", "i"}], "]"}], ",", "j"}], "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_", ",", "idxs_List"}], "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"partialr", ",", "ex", ",", "idxs"}], "]"}]}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"differentiation", " ", "rules"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Plus", ",", "i_"}], "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"partialr", "[", 
       RowBox[{"#", ",", "i"}], "]"}], "&"}], ",", "ex"}], "]"}]}], " ", 
  RowBox[{"(*", "Linearity", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_Times", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Drop", "[", 
      RowBox[{"ex", ",", "1"}], "]"}], 
     RowBox[{"partialr", "[", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"ex", ",", "1"}], "]"}], ",", "i"}], "]"}]}]}]}], 
  RowBox[{"(*", 
   RowBox[{"Product", " ", "rule"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{"ex_", ",", "i_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", 
      RowBox[{"invr", "|", "r", "|", "rhat"}]}], "]"}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"derivative", " ", "of", " ", "constants", " ", "wrt", " ", "r"}],
     " ", "=", " ", "0"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{
     RowBox[{"invr", "[", "m_", "]"}], ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "m"}], " ", 
    RowBox[{"r", "[", "i", "]"}], 
    RowBox[{"invr", "[", 
     RowBox[{"m", "+", "2"}], "]"}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"1", "/", 
    RowBox[{"r", "^", "m"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"partialr", "[", 
    RowBox[{
     RowBox[{"r", "[", "i_", "]"}], ",", "j_"}], "]"}], ":=", 
   RowBox[{"delta", "[", 
    RowBox[{"i", ",", "j"}], "]"}]}], " ", 
  RowBox[{"(*", " ", "r_i", " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"laplacer", "[", "ex_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "j", "}"}], ",", 
    RowBox[{
     RowBox[{"j", "=", 
      RowBox[{"getNewIndex", "[", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"partialr", "[", 
      RowBox[{"ex", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "j"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.705343563271624*^9, 3.705343570859961*^9}, {
   3.7053436210521812`*^9, 3.705343762561563*^9}, {3.705343792614172*^9, 
   3.705343815147105*^9}, 3.705343994487314*^9, {3.705344406609436*^9, 
   3.705344542555038*^9}, {3.7053446861356077`*^9, 3.7053447288131313`*^9}, {
   3.7053447763241034`*^9, 3.705344790337997*^9}, {3.705344903867421*^9, 
   3.705344914042417*^9}, {3.705345041183897*^9, 3.705345113092868*^9}, {
   3.705345155269822*^9, 3.705345244452495*^9}, 3.7053453108150177`*^9, {
   3.7053454593410807`*^9, 3.705345523836149*^9}, {3.705345562633853*^9, 
   3.705345628525291*^9}, {3.7053464192684307`*^9, 3.705346439318918*^9}, {
   3.705350175995781*^9, 3.705350194376892*^9}, 3.7054087019731503`*^9, {
   3.705410298982497*^9, 3.705410333236785*^9}, {3.70541038002754*^9, 
   3.705410419359632*^9}, {3.7054107501555243`*^9, 3.705410769991502*^9}, {
   3.705412266820734*^9, 3.705412266993414*^9}, {3.7056651523775043`*^9, 
   3.705665217793441*^9}, {3.705760350310845*^9, 3.705760351321727*^9}, {
   3.705769947970615*^9, 3.7057699775646667`*^9}, {3.705847216537801*^9, 
   3.7058472211466837`*^9}, {3.7060213238696327`*^9, 3.7060213422939997`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Tensor rules", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.705770002351213*^9, 3.705770004112903*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"tensorRules", ",", "transpose", ",", "trace"}], " ", "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"tensor", " ", "rules"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"transpose", "[", 
   RowBox[{"s", ":", "symmetricTensorPattern"}], "]"}], ":=", 
  "s"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"transpose", "[", 
   RowBox[{"s", ":", "antisymmetricTensorPattern"}], "]"}], ":=", 
  RowBox[{"-", "s"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trace", "[", 
   RowBox[{"before___", ",", 
    RowBox[{"-", "x_"}], ",", "after___"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"trace", "[", 
    RowBox[{"before", ",", "x", ",", "after"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"trace", "[", "tracelessTensorPattern", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"trace", "[", "antisymmetricTensorPattern", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trace", "[", 
   RowBox[{"delta", ".."}], "]"}], ":=", "3"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tensorRules", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"treat", " ", 
      RowBox[{"invr", "'"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "i_idx", "]"}], "^", "2"}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"-", "2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"invr", "[", "m1_", "]"}], 
       RowBox[{"invr", "[", "m2_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"m1", "+", "m2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"invr", "[", "m_", "]"}], "^", "n_"}], "\[RuleDelayed]", 
      RowBox[{"invr", "[", 
       RowBox[{"m", " ", "n"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"invr", "[", "0", "]"}], "\[RuleDelayed]", "1"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "contract", " ", "deltas", " ", "with", " ", "other", " ", "tensors"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"i_", ",", "j_idx"}], "]"}], "s_"}], " ", "\[RuleDelayed]", 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "/.", 
         RowBox[{"j", "\[Rule]", "i"}]}], ")"}], "/;", 
       RowBox[{"Not", "[", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"s", ",", "j"}], "]"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"j_idx", ",", "i_"}], "]"}], "s_"}], " ", "\[RuleDelayed]", 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "/.", 
         RowBox[{"j", "\[Rule]", "i"}]}], ")"}], "/;", 
       RowBox[{"Not", "[", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"s", ",", "j"}], "]"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"traces", " ", "&"}], " ", "squares"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"s_", "[", "_idx", "]"}], "^", "2"}], "\[RuleDelayed]", 
      RowBox[{"sqr", "[", "s", "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"s_", "[", 
        RowBox[{"i_idx", ",", "j_idx"}], "]"}], "^", "2"}], "\[RuleDelayed]", 
      
      RowBox[{"trace", "[", 
       RowBox[{"s", ",", 
        RowBox[{"transpose", "[", "s", "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"s_", "[", 
        RowBox[{"i_idx", ",", "j_idx"}], "]"}], 
       RowBox[{"s_", "[", 
        RowBox[{"j_idx", ",", "i_idx"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{"trace", "[", 
       RowBox[{"s", ",", "s"}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.705769985113913*^9, 3.705770000814679*^9}, {
  3.705770055952264*^9, 3.705770056144853*^9}, {3.705856628212199*^9, 
  3.7058567220079117`*^9}, {3.705952023569352*^9, 3.705952258691451*^9}, {
  3.7059526830480213`*^9, 3.7059526895709763`*^9}, {3.7059527435475616`*^9, 
  3.7059527695058107`*^9}, {3.7060377820431423`*^9, 3.70603779685922*^9}, {
  3.706464106142459*^9, 3.7064641085182333`*^9}, {3.7064644840959053`*^9, 
  3.706464561236557*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Contract function", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.7057699912374077`*^9, 3.705769996695066*^9}, {
  3.705856725992484*^9, 3.7058567270483294`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"contract", ",", " ", "contractNoRenumber"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tensorAndSymmetryRules", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"tensorRules", ",", "symmetryRules"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"distribute", " ", "over", " ", "terms", " ", "in", " ", "sum"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"contractNoRenumber", "[", "ex_Plus", "]"}], ":=", " ", 
    RowBox[{"Map", "[", 
     RowBox[{"contractNoRenumber", ",", "ex"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"If", " ", "no", " ", "sums", " ", "in", " ", "expression"}], ",",
     " ", 
    RowBox[{"apply", " ", "tensorRules", " ", "until", " ", "convergence"}]}],
    " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"contractNoRenumber", "[", "ex_", "]"}], ":=", "  ", 
    RowBox[{
     RowBox[{"FixedPoint", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"#", "/.", "tensorAndSymmetryRules"}], "]"}], "&"}], ",", 
       "ex"}], "]"}], "/;", " ", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"ex", ",", 
       RowBox[{"_Plus", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"If", " ", "there", " ", "are", " ", "sums"}], ",", " ", 
    RowBox[{"Expand", " ", "and", " ", "try", " ", "again"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"contractNoRenumber", "[", "ex_", "]"}], ":=", " ", 
    RowBox[{"contractNoRenumber", "[", 
     RowBox[{"Expand", "[", "ex", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Main", " ", 
     RowBox[{"function", ":", " ", 
      RowBox[{"contract", " ", "first"}]}]}], ",", " ", 
    RowBox[{"then", " ", "renumber", " ", "result"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"contract", "[", "ex_", "]"}], ":=", " ", 
   RowBox[{"renumber", "[", 
    RowBox[{"contractNoRenumber", "[", "ex", "]"}], "]"}]}], ";"}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.705888575023919*^9, 3.7058885973288918`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pretty printing", "Subchapter",
 InitializationCell->True,
 CellChangeTimes->{{3.705668243437153*^9, 3.705668244763443*^9}, {
  3.705769684169477*^9, 3.7057696907284517`*^9}}],

Cell[CellGroupData[{

Cell["Split expressions into scalars & tensorial components", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.7057696155099573`*^9, 3.705769628455557*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "splitScalarsTensors", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"splitScalarsTensors", "[", "ex_Times", "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "gather", " ", "scalar", " ", "and", " ", "tensorial", " ", "part"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"temp", "=", 
        RowBox[{"GroupBy", "[", 
         RowBox[{
          RowBox[{"List", "@@", "ex"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"FreeQ", "[", 
             RowBox[{"#", ",", "idx"}], "]"}], "&"}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"multiply", " ", "factors", " ", "back", " ", "together"}], 
        " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"temp", "=", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Times", "@@", "#"}], "&"}], ",", "temp"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Lookup", "[", 
          RowBox[{"temp", ",", "True", ",", "1"}], "]"}], ",", 
         RowBox[{"Lookup", "[", 
          RowBox[{"temp", ",", "False", ",", "1"}], "]"}]}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", " ", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", 
      RowBox[{"_Plus", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Not", "[", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"splitScalarsTensors", "[", "ex_", "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"FreeQ", "[", 
       RowBox[{"ex", ",", "idx"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ex", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "ex"}], "}"}]}], "]"}], "/;", " ", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", 
      RowBox[{"_Plus", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Not", "[", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"#", ",", "idx"}], "]"}], "]"}], "&"}], ")"}]}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"splitScalarsTensors", "[", "ex_", "]"}], ":=", 
  RowBox[{
  "Print", "[", 
   "\"\<splitScalarsTensors: Error: Sum of tensorial expressions.\>\"", 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.705668266937108*^9, 3.705668267529134*^9}, {
   3.705673397704154*^9, 3.705673421206072*^9}, {3.705673457463871*^9, 
   3.705673531386877*^9}, 3.705691142061623*^9, {3.705691175133306*^9, 
   3.7056911789522533`*^9}, {3.705691248880728*^9, 3.705691249772208*^9}, {
   3.7056912806245327`*^9, 3.705691281133123*^9}, {3.705691336457342*^9, 
   3.705691369798029*^9}, {3.705691715063531*^9, 3.705691892794937*^9}, {
   3.705691929697904*^9, 3.705692069832979*^9}, {3.705692100818351*^9, 
   3.7056921100619297`*^9}, {3.705692156919276*^9, 3.705692227428033*^9}, {
   3.7056922789691877`*^9, 3.705692313999205*^9}, 3.705760433486228*^9, {
   3.705760615648093*^9, 3.7057606163302107`*^9}, {3.7057696376162767`*^9, 
   3.7057696383668003`*^9}, {3.705777070207201*^9, 3.7057770808151493`*^9}, {
   3.705777524364984*^9, 3.705777625163641*^9}, {3.705888621389578*^9, 
   3.705888661191058*^9}, {3.7064646136266327`*^9, 3.706464617424636*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Pretty printing", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.705769680696775*^9, 3.705769694571351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"prettyprint", ",", "prettyreplace"}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "helper", " ", "function", " ", "applies", " ", "the", " ", 
    "replacement", " ", "rules"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prettyreplace", "[", "ex_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"temp", ",", "prettyindices"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"prettyindices", "=", 
       RowBox[{"{", 
        RowBox[{
        "i", ",", "j", ",", "k", ",", "l", ",", "p", ",", "q", ",", "r", ",", 
         "s"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"temp", "=", 
       RowBox[{"ex", "/.", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"invr", "[", "m_", "]"}], "\[RuleDelayed]", 
           RowBox[{"1", "/", 
            RowBox[{"r", "^", "m"}]}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"delta", "\[Rule]", "\[Delta]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"eps", "\[Rule]", "\[Epsilon]"}]}], "\[IndentingNewLine]", 
         "}"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"subscript", " ", "index", " ", "notation"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"temp", "=", 
       RowBox[{"temp", "/.", 
        RowBox[{
         RowBox[{"s_", "[", 
          RowBox[{"i", ":", 
           RowBox[{"_idx", ".."}]}], "]"}], "\[RuleDelayed]", 
         SubscriptBox["s", "i"]}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"numbered", " ", "indices", " ", "to", " ", "letters"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"temp", " ", "=", " ", 
       RowBox[{"temp", "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"idx", "[", "c", "]"}], "\[Rule]", 
           RowBox[{"prettyindices", "[", 
            RowBox[{"[", "c", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "1", ",", 
            RowBox[{"Length", "[", "prettyindices", "]"}]}], "}"}]}], 
         "]"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "groups", " ", "terms", " ", "by", " ", "tensorial", " ", "expression", 
    " ", "and", " ", "then", " ", "calls", " ", "prettyreplace"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prettyprint", "[", "ex_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"If", " ", "not", " ", "sum"}], ",", " ", 
      RowBox[{"nothing", " ", "to", " ", "collect"}], ",", " ", 
      RowBox[{"so", " ", "just", " ", "call", " ", "prettyreplace"}]}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Not", "[", 
        RowBox[{
         RowBox[{"Head", "[", "ex", "]"}], "===", "Plus"}], "]"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"prettyreplace", "[", "ex", "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "make", " ", "list", " ", "of", " ", "terms", " ", "in", " ", "sum"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{"List", "@@", "ex"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "split", " ", "each", " ", "term", " ", "into", " ", "scalar", " ", 
       "and", " ", "tensorial", " ", "factors"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", 
      RowBox[{"splitScalarsTensors", "/@", "temp"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Group", " ", "terms", " ", "with", " ", "equal", " ", "tensorial", " ",
        "expressions"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", 
      RowBox[{"GroupBy", "[", 
       RowBox[{"temp", ",", "Last"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Combine", " ", "and", " ", "simplify", " ", "scalar", " ", 
       "prefactors"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "@", 
          RowBox[{"First", "@", 
           RowBox[{"Total", "[", "#", "]"}]}]}], "&"}], ",", "temp"}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Convert", " ", "association", " ", "back", " ", "to", " ", "normal", 
       " ", "expression"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", 
      RowBox[{"prettyreplace", "@", " ", 
       RowBox[{"Total", "@", 
        RowBox[{"KeyValueMap", "[", 
         RowBox[{"Times", ",", "temp"}], "]"}]}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.705769702133906*^9, 3.705769702937767*^9}, {
  3.705777630232881*^9, 3.7057776326454573`*^9}, {3.705952657518111*^9, 
  3.7059526596150913`*^9}, {3.706464637130603*^9, 3.706464663352427*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Extracting scalar prefactors of expression", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.70576970663861*^9, 3.705769718274643*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "getScalarPrefactors", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getScalarPrefactors", "[", "ex_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "temp", "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"If", " ", "not", " ", "sum"}], ",", " ", 
      RowBox[{"nothing", " ", "to", " ", "collect"}], ",", " ", 
      RowBox[{"so", " ", "just", " ", "call", " ", "splitScalarsTensors"}]}], 
     " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Not", "[", 
        RowBox[{
         RowBox[{"Head", "[", "ex", "]"}], "===", "Plus"}], "]"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"splitScalarsTensors", "[", "ex", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "}"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "make", " ", "list", " ", "of", " ", "terms", " ", "in", " ", "sum"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{"List", "@@", "ex"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "split", " ", "each", " ", "term", " ", "into", " ", "scalar", " ", 
       "and", " ", "tensorial", " ", "factors"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", 
      RowBox[{"splitScalarsTensors", "/@", "temp"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Group", " ", "terms", " ", "with", " ", "equal", " ", "tensorial", " ",
        "expressions"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", 
      RowBox[{"GroupBy", "[", 
       RowBox[{"temp", ",", "Last"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Combine", " ", "and", " ", "simplify", " ", "scalar", " ", 
       "prefactors"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "@", 
          RowBox[{"First", "@", 
           RowBox[{"Total", "[", "#", "]"}]}]}], "&"}], ",", "temp"}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Values", "[", "temp", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{3.706464696041799*^9}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integration over spherical domains", "Subchapter",
 InitializationCell->True,
 CellChangeTimes->{{3.706470946172544*^9, 3.706470952740808*^9}}],

Cell[CellGroupData[{

Cell["Unique pairings", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.7064709697290173`*^9, 3.706470976592898*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "uniquePairings", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"uniquePairings", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}], "}"}], "}"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"base", " ", "case", " ", "n"}], "=", "2"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uniquePairings", "[", "list_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Prepend", "[", 
         RowBox[{"p", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"list", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", 
          RowBox[{"uniquePairings", "[", 
           RowBox[{"Delete", "[", 
            RowBox[{"list", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "k", "}"}]}], "}"}]}], "]"}], "]"}]}], "}"}]}], 
       "]"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "2", ",", 
        RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.706470993629236*^9, 3.7064709968516693`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Angular and volume integrals", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.7064709825542803`*^9, 3.706470990733828*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "angularIntegral", ",", "unitsphereIntegral", ",", "fluidVolumeIntegral"}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"angularIntegral", "[", "ex_Plus", "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{"angularIntegral", ",", "ex"}], "]"}]}], " ", 
  RowBox[{"(*", " ", "linearity", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"angularIntegral", "[", "1", "]"}], ":=", 
   RowBox[{"4", "Pi", " ", 
    RowBox[{"invr", "[", 
     RowBox[{"-", "2"}], "]"}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"trivial", " ", "integral"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"angularIntegral", "[", 
    RowBox[{"r", "[", "_", "]"}], "]"}], ":=", "0"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"trivial", " ", "integral"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"angularIntegral", "[", 
    RowBox[{"extra_", " ", 
     RowBox[{"(", 
      RowBox[{"withr_:", "1"}], ")"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"contractNoRenumber", "[", 
     RowBox[{"extra", " ", 
      RowBox[{"angularIntegral", "[", "withr", "]"}]}], "]"}], "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"extra", ",", "r"}], "]"}]}]}], 
  RowBox[{"(*", " ", 
   RowBox[{"take", " ", "everything", " ", "except", " ", 
    RowBox[{"r", "[", "_idx", "]"}], " ", "outside", " ", "the", " ", 
    "angular", " ", "integral"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"integral", " ", "of", " ", 
     RowBox[{"r", "[", "i_", "]"}], 
     RowBox[{"r", "[", "j_", "]"}]}], "..."}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"angularIntegral", "[", 
    RowBox[{"rs", ":", 
     RowBox[{"Times", "[", 
      RowBox[{
       RowBox[{"r", "[", "_", "]"}], ".."}], "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rindices", ",", "numr", ",", " ", "integral"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"rindices", "=", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"List", "@@", "rs"}], ",", 
         RowBox[{
          RowBox[{"r", "[", 
           RowBox[{"i", ":", "_idx"}], "]"}], "\[RuleDelayed]", "i"}]}], 
        "]"}]}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"list", " ", "indices", " ", "of", " ", "r"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"numr", "=", 
       RowBox[{"Length", "[", "rindices", "]"}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"odd", " ", "integral"}], " ", "=", " ", "0"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OddQ", "[", "numr", "]"}], ",", 
        RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"even", " ", 
        RowBox[{"integral", ":", " ", 
         RowBox[{
         "form", " ", "all", " ", "permutations", " ", "of", " ", "deltas", 
          " ", "with", " ", "rindices", " ", "and", " ", "the", " ", 
          "prefactors"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"integral", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], 
           RowBox[{"1", "+", "numr"}]], ")"}], "/", 
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"numr", "/", "2"}]], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              FractionBox["numr", "2"]}], "]"}]}], 
           SqrtBox["\[Pi]"]], ")"}]}], 
        RowBox[{"Sum", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"delta", "[", 
             RowBox[{
              RowBox[{"pp", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"pp", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"pp", ",", "p"}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"uniquePairings", "[", "rindices", "]"}]}], "}"}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"invr", "[", 
        RowBox[{
         RowBox[{"-", "numr"}], "-", "2"}], "]"}], "integral"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Common", " ", 
    RowBox[{"application", ":", " ", 
     RowBox[{"integral", " ", "over", " ", "unit", " ", "sphere"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"unitsphereIntegral", "[", "ex_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"angularIntegral", "[", "ex", "]"}], "/.", 
     RowBox[{
      RowBox[{"invr", "[", "_", "]"}], "\[RuleDelayed]", "1"}]}], "//", 
    "contractNoRenumber"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Volume", " ", "integral", " ", "for", " ", "r"}], ">", "1"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fluidVolumeIntegral", "[", "ex_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "a"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"a", "=", 
      RowBox[{
       RowBox[{"contractNoRenumber", "[", 
        RowBox[{"angularIntegral", "[", "ex", "]"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"invr", "[", "m_", "]"}], "\[RuleDelayed]", 
        RowBox[{"1", "/", 
         RowBox[{"x", "^", "m"}]}]}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "a", "]"}], "===", "Plus"}], ",", "\n", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Integrate", "[", 
            RowBox[{"#", " ", ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "1", ",", "Infinity"}], "}"}]}], "]"}], "&"}],
           ",", "a"}], "]"}], "\n", ",", "\n", 
        RowBox[{"Integrate", "[", 
         RowBox[{"a", " ", ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}], "\n", 
       "]"}], "//", "contract"}]}]}], "\n", 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.706471027631688*^9, 3.706471053359028*^9}}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fourier transform & T-tensors", "Title",
 CellChangeTimes->{{3.70647105987154*^9, 3.706471065075173*^9}}],

Cell[TextData[{
 "Here we implement the T-tensors and their Fourier transforms as described \
in Sec. III of\n",
 ButtonBox["https://doi.org/10.1103/PhysRevFluids.2.063301",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://doi.org/10.1103/PhysRevFluids.2.063301"], None},
  ButtonNote->"https://doi.org/10.1103/PhysRevFluids.2.063301"],
 "\n\nOur expressions are of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["r", 
       SubscriptBox["i", "1"]], 
      SubscriptBox["r", 
       SubscriptBox["i", "2"]]}], "..."}], 
    RowBox[{
     SubscriptBox["r", 
      SubscriptBox["i", "n"]], "/", 
     SuperscriptBox["r", "m"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", and in general their Fourier transforms are complicated.\n\nThe T-tensors \
are a basis in which\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["r", 
       SubscriptBox["i", "1"]], 
      SubscriptBox["r", 
       SubscriptBox["i", "2"]]}], "..."}], 
    RowBox[{
     SubscriptBox["r", 
      SubscriptBox["i", "n"]], "/", 
     SuperscriptBox["r", "m"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"n", "-", "m"}]], 
    RowBox[{"\[Sum]", " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["T", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["i", "1"], 
           SubscriptBox["i", "2"]}], ".."}], 
         SubscriptBox["i", "n"]}]], "nl"], "(", "r", ")"}]}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",\nwith the pleasant property that the Fourier transform of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["r", "m"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["T", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["i", "1"], 
        SubscriptBox["i", "2"]}], ".."}], 
      SubscriptBox["i", "n"]}]], "nl"], TraditionalForm]]],
 "(r) is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "-", "m"}]], 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["T", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["i", "1"], 
          SubscriptBox["i", "2"]}], ".."}], 
        SubscriptBox["i", "n"]}]], "nl"], "(", "k", ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", when m!=l+2j and 3-m!=l+2j for j=0,1,2,..\n\nTherefore the strategy to \
Fourier transform a \[OpenCurlyQuote]polyadic\[CloseCurlyQuote] expression: \
Convert it to T-tensors, Fourier transform, convert result back to polyadic \
form."
}], "Subsubsection",
 CellChangeTimes->{{3.706471080215876*^9, 3.706471105558505*^9}, {
  3.706471151401355*^9, 3.706471193019678*^9}, {3.7064712302641706`*^9, 
  3.706471268543901*^9}, {3.706471301114987*^9, 3.7064714816201*^9}, {
  3.7064715199714212`*^9, 3.70647152304947*^9}, {3.706471578932625*^9, 
  3.706472037338847*^9}}],

Cell[CellGroupData[{

Cell["T-tensor algebra rules", "Section",
 CellChangeTimes->{{3.706472186472052*^9, 3.706472190765873*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Helper", " ", "for", " ", "T"}], "-", 
    RowBox[{"tensors", ":", " ", 
     RowBox[{"generate", " ", 
      RowBox[{"(", 
       RowBox[{"n", " ", "choose", " ", "2"}], ")"}], " ", "permutations", 
      " ", "of", " ", "pairs", " ", "from", " ", "list"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"choose2pairs", "[", "list_", "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Delete", "[", 
             RowBox[{"list", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", "i1", "}"}], ",", 
                RowBox[{"{", "i2", "}"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"list", "[", 
               RowBox[{"[", "i1", "]"}], "]"}], ",", 
              RowBox[{"list", "[", 
               RowBox[{"[", "i2", "]"}], "]"}]}], "}"}]}], "}"}]}], 
         "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i1", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", "list", "]"}], "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i2", ",", 
          RowBox[{"i1", "+", "1"}], ",", 
          RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}], ",", "1"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"T", "-", 
     RowBox[{"tensor", " ", "rules"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"newRules", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"treat", " ", 
       RowBox[{"invk", "'"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", "i_idx", "]"}], "^", "2"}], "\[RuleDelayed]", 
       RowBox[{"invk", "[", 
        RowBox[{"-", "2"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"invk", "[", "m1_", "]"}], 
        RowBox[{"invk", "[", "m2_", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"invk", "[", 
        RowBox[{"m1", "+", "m2"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"invk", "[", "m_", "]"}], "^", "n_"}], "\[RuleDelayed]", 
       RowBox[{"invk", "[", 
        RowBox[{"m", " ", "n"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"invk", "[", "0", "]"}], "\[RuleDelayed]", "1"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"treat", " ", "T"}], "-", "tensors"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"0", ",", "0", ",", "kr_"}], "]"}], "[", "]"}], 
       "\[RuleDelayed]", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"n_", ",", "l_", ",", "kr_"}], "]"}], "[", "idc__", "]"}], 
       "\[RuleDelayed]", 
       RowBox[{"0", "/;", 
        RowBox[{"n", "<", "l"}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"n_", ",", "l_", ",", "kr_"}], "]"}], "[", 
        RowBox[{"before___", ",", 
         RowBox[{"i", ":", 
          RowBox[{"idx", "[", "_Integer", "]"}]}], ",", "i_", ",", 
         "after___"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{
          RowBox[{"n", "-", "2"}], ",", "l", ",", "kr"}], "]"}], "[", 
        RowBox[{"before", ",", "after"}], "]"}]}], ",", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"n_Integer", ",", "l_Integer", ",", "kr_"}], "]"}], "[", 
        "idc__", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", "pairs", "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"pairs", "=", 
            RowBox[{"choose2pairs", "[", 
             RowBox[{"List", "[", "idc", "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"2", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"n", "+", "1"}], ")"}]}], "-", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"l", "+", "1"}], ")"}]}]}], ")"}]}], " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"T", "[", 
                 RowBox[{
                  RowBox[{"n", "-", "2"}], ",", "l", ",", "kr"}], "]"}], "[", 
                
                RowBox[{"Sequence", "@@", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", 
               RowBox[{"delta", "[", 
                RowBox[{"Sequence", "@@", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", "pairs"}], "}"}]}], "]"}]}]}]}], 
         "\[IndentingNewLine]", "]"}], "/;", 
        RowBox[{"n", ">", "l"}]}]}]}], "\[IndentingNewLine]", "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tensorAndSymmetryRules", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"tensorRules", ",", "symmetryRules", ",", "newRules"}], "]"}]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->{{3.706472195069508*^9, 3.706472259054452*^9}, {
  3.706472301046784*^9, 3.7064723169000673`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert from polyadic to T-tensor", "Section",
 CellChangeTimes->{{3.706472096302454*^9, 3.7064721007931957`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "toTtensors", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"trivial", " ", "case"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"toTtensors", "[", "ex_", "]"}], ":=", 
   RowBox[{"ex", "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"ex", ",", 
      RowBox[{"r", "|", "k"}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "operate", " ", "on", " ", "one", " ", "term", " ", "at", " ", "a", " ", 
    "time"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"toTtensors", "[", "ex_Plus", "]"}], ":=", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{"toTtensors", ",", "ex"}], "]"}], "//", "contract"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "extract", " ", "all", " ", "factors", " ", "that", " ", "are", " ", 
    "independent", " ", "of", " ", "r", " ", "or", " ", "k"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"toTtensors", "[", 
    RowBox[{"extra_", " ", 
     RowBox[{"(", 
      RowBox[{"withrk_:", "1"}], ")"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"contractNoRenumber", "[", 
     RowBox[{"extra", " ", 
      RowBox[{"toTtensors", "[", "withrk", "]"}]}], "]"}], "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"extra", ",", 
      RowBox[{
       RowBox[{"r", "[", "_", "]"}], "|", 
       RowBox[{"k", "[", "_", "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "match", " ", "polyads", " ", "in", " ", "r", " ", "and", " ", "convert", 
     " ", "to", " ", "sum", " ", "of", " ", "T"}], "-", "tensors"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toTtensors", "[", 
   RowBox[{"HoldPattern", "[", 
    RowBox[{"(", 
     RowBox[{"rs", ":", 
      RowBox[{"Times", "[", 
       RowBox[{
        RowBox[{"r", "[", "_", "]"}], ".."}], "]"}]}], ")"}], "]"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "idc"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "rs", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"idc", "=", 
      RowBox[{
       RowBox[{"List", "@@", "rs"}], "/.", 
       RowBox[{
        RowBox[{"r", "[", 
         RowBox[{"i", ":", "_idx"}], "]"}], "\[RuleDelayed]", "i"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"invr", "[", 
        RowBox[{"-", "n"}], "]"}], 
       RowBox[{"Total", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"n", ",", "l", ",", "r"}], "]"}], "[", 
           RowBox[{"Sequence", "@@", "idc"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "n", ",", "0", ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "]"}], "]"}]}], "//", 
      "contractNoRenumber"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"toTtensors", "[", 
    RowBox[{"r", "[", 
     RowBox[{"i", ":", "idx_"}], "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"invr", "[", 
     RowBox[{"-", "1"}], "]"}], 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "1", ",", "r"}], "]"}], "[", "i", "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "match", " ", "polyads", " ", "in", " ", "k", " ", "and", " ", "convert", 
     " ", "to", " ", "sum", " ", "of", " ", "T"}], "-", "tensors"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toTtensors", "[", 
   RowBox[{"HoldPattern", "[", 
    RowBox[{"(", 
     RowBox[{"ks", ":", 
      RowBox[{"Times", "[", 
       RowBox[{
        RowBox[{"k", "[", "_", "]"}], ".."}], "]"}]}], ")"}], "]"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "idc"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "ks", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"idc", "=", 
      RowBox[{
       RowBox[{"List", "@@", "ks"}], "/.", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"i", ":", "_idx"}], "]"}], "\[RuleDelayed]", "i"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"invk", "[", 
        RowBox[{"-", "n"}], "]"}], 
       RowBox[{"Total", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"n", ",", "l", ",", "k"}], "]"}], "[", 
           RowBox[{"Sequence", "@@", "idc"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "n", ",", "0", ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "]"}], "]"}]}], "//", 
      "contractNoRenumber"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toTtensors", "[", 
   RowBox[{"k", "[", 
    RowBox[{"i", ":", "idx_"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"invk", "[", 
    RowBox[{"-", "1"}], "]"}], 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"1", ",", "1", ",", "k"}], "]"}], "[", "i", "]"}]}]}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert from T-tensors to polyadic", "Section",
 CellChangeTimes->{{3.706472104297318*^9, 3.706472108787252*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "toPolyadics", "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Recursive", " ", "replacement", " ", "to", " ", "lower", " ", "values", 
      " ", "of", " ", "l"}], ",", " ", 
     RowBox[{
     "and", " ", "finally", " ", "the", " ", "trivial", " ", "case"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"toPolyadics", "[", "ex_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ex", "//.", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"l_", ",", "l_", ",", "kr_"}], "]"}], "[", "idc__", "]"}],
           "\[RuleDelayed]", 
          RowBox[{
           RowBox[{
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"T", "[", 
                RowBox[{"1", ",", "1", ",", "kr"}], "]"}], "[", "j", "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"List", "[", "idc", "]"}]}], "}"}]}], "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"contractNoRenumber", "[", 
               RowBox[{
                RowBox[{"T", "[", 
                 RowBox[{"l", ",", "j", ",", "kr"}], "]"}], "[", "idc", "]"}],
                "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"l", "-", "2"}], ",", "0", ",", 
                RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], "/;", 
           RowBox[{"l", ">", "1"}]}]}], "\[IndentingNewLine]", "}"}]}], ")"}],
       "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"1", ",", "1", ",", "r"}], "]"}], "[", "idx_", "]"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"invr", "[", "1", "]"}], 
          RowBox[{"r", "[", "idx", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"1", ",", "1", ",", "k"}], "]"}], "[", "idx_", "]"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"invk", "[", "1", "]"}], 
          RowBox[{"k", "[", "idx", "]"}]}]}]}], "}"}]}], "//", "contract"}]}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"verify", " ", "that", " ", 
      RowBox[{"toPolyadics", "[", 
       RowBox[{"toTtensors", "[", "x", "]"}], "]"}]}], "\[Equal]", "x"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "test", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"test", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"invr", "[", "5", "]"}], 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{"r", "[", 
               RowBox[{"idx", "[", "k", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "order"}], "}"}]}], "]"}]}], "//", 
           "contract"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"test", "-", 
           RowBox[{"toPolyadics", "[", 
            RowBox[{"toTtensors", "[", "test", "]"}], "]"}]}], "\[Equal]", 
          "0"}]}]}], "\[IndentingNewLine]", "]"}], "//", "Timing"}], ",", 
     RowBox[{"{", 
      RowBox[{"order", ",", "0", ",", "6"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "test", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"test", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"invk", "[", "5", "]"}], 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"idx", "[", "l", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", "order"}], "}"}]}], "]"}]}], "//", 
           "contract"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"test", "-", 
           RowBox[{"toPolyadics", "[", 
            RowBox[{"toTtensors", "[", "test", "]"}], "]"}]}], "\[Equal]", 
          "0"}]}]}], "\[IndentingNewLine]", "]"}], "//", "Timing"}], ",", 
     RowBox[{"{", 
      RowBox[{"order", ",", "0", ",", "6"}], "}"}]}], "]"}]}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fourier transform T-tensor expression", "Section",
 CellChangeTimes->{{3.706472131191062*^9, 3.706472135353513*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"fourierT", ",", "fourier"}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "fourier", " ", "and", " ", "invfourier", " ", "works", " ", "on", " ", 
    "polyadics"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fourier", "[", "ex_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"ex", "//", "toTtensors"}], "//", "fourierT"}], "//", 
   "toPolyadics"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invfourier", "[", "ex_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"ex", "//", "toTtensors"}], "//", "invfourierT"}], "//", 
    "toPolyadics"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "linearity", " ", "\[IndentingNewLine]", "and", " ", "take", " ", 
    "everything", " ", "except", " ", "invr", " ", "and", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{"incl", " ", 
      RowBox[{"T", "[", 
       RowBox[{"_", ",", "_", ",", "r"}], "]"}]}], ")"}], " ", "outside", " ",
     "the", " ", "transform"}], " ", "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fourierT", "[", "ex_Plus", "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{"fourierT", ",", "ex"}], "]"}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fourierT", "[", 
    RowBox[{"extra_", " ", 
     RowBox[{"(", 
      RowBox[{"withr_:", "1"}], ")"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"contractNoRenumber", "[", 
     RowBox[{"extra", " ", 
      RowBox[{"fourierT", "[", "withr", "]"}]}], "]"}], "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"extra", ",", 
      RowBox[{"r", "|", "invr"}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "linearity", " ", "\[IndentingNewLine]", "and", " ", "take", " ", 
    "everything", " ", "except", " ", "invk", " ", "and", " ", "k", " ", 
    RowBox[{"(", 
     RowBox[{"incl", " ", 
      RowBox[{"T", "[", 
       RowBox[{"_", ",", "_", ",", "k"}], "]"}]}], ")"}], " ", "outside", " ",
     "the", " ", "transform"}], " ", "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invfourierT", "[", "ex_Plus", "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{"invfourierT", ",", "ex"}], "]"}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invfourierT", "[", 
    RowBox[{"extra_", " ", 
     RowBox[{"(", 
      RowBox[{"withk_:", "1"}], ")"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"contractNoRenumber", "[", 
     RowBox[{"extra", " ", 
      RowBox[{"invfourierT", "[", "withk", "]"}]}], "]"}], "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"extra", ",", 
      RowBox[{"k", "|", "invk"}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "actual", " ", "transform"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "prefactors", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Psi", "[", 
    RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "I"}], ")"}], "^", "l"}], " ", 
    RowBox[{"2", "^", 
     RowBox[{"(", 
      RowBox[{"n", "+", "3"}], ")"}]}], 
    RowBox[{"Pi", "^", 
     RowBox[{"(", 
      RowBox[{"3", "/", "2"}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "+", "3", "+", "n"}], ")"}], "/", "2"}], "]"}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "-", "n"}], ")"}], "/", "2"}], "]"}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "Pi"}], "]"}], "^", "3"}], ")"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "general", " ", "case"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fourierT", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"l_", ",", "l_", ",", "r"}], "]"}], "[", "idc__", "]"}], "]"}], 
   ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Psi", "[", 
      RowBox[{"0", ",", "l"}], "]"}], 
     RowBox[{"invk", "[", "3", "]"}], 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"l", ",", "l", ",", "k"}], "]"}], "[", "idc", "]"}]}], "/;", 
    RowBox[{
     RowBox[{"Not", "[", 
      RowBox[{
       RowBox[{"l", "\[LessEqual]", "0"}], "&&", 
       RowBox[{"EvenQ", "[", "l", "]"}]}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "l"}], "-", "3"}], "\[GreaterEqual]", "0"}], "&&", 
       RowBox[{"EvenQ", "[", 
        RowBox[{
         RowBox[{"-", "l"}], "-", "3"}], "]"}]}], "]"}]}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"two", " ", "special", " ", "cases", " ", "m"}], "=", 
    RowBox[{
     RowBox[{"0", " ", "and", " ", "l"}], "=", "0"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fourierT", "[", 
   RowBox[{"invr", "[", "m_", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{
      RowBox[{"-", "m"}], ",", "0"}], "]"}], 
    RowBox[{"invk", "[", 
     RowBox[{"3", "-", "m"}], "]"}]}], "/;", 
   RowBox[{
    RowBox[{"Not", "[", 
     RowBox[{
      RowBox[{"m", "\[LessEqual]", "0"}], "&&", 
      RowBox[{"EvenQ", "[", "m", "]"}]}], "]"}], "&&", 
    RowBox[{"Not", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"m", "-", "3"}], "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"EvenQ", "[", 
       RowBox[{"m", "-", "3"}], "]"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fourierT", "[", 
    RowBox[{
     RowBox[{"invr", "[", "m_", "]"}], 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"l_", ",", "l_", ",", "r"}], "]"}], "[", "idc__", "]"}]}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Psi", "[", 
      RowBox[{
       RowBox[{"-", "m"}], ",", "l"}], "]"}], 
     RowBox[{"invk", "[", 
      RowBox[{"3", "-", "m"}], "]"}], 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"l", ",", "l", ",", "k"}], "]"}], "[", "idc", "]"}]}], "/;", 
    RowBox[{
     RowBox[{"Not", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "+", "l"}], "\[LessEqual]", "0"}], "&&", 
       RowBox[{"EvenQ", "[", 
        RowBox[{"m", "+", "l"}], "]"}]}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "-", "l", "-", "3"}], "\[GreaterEqual]", "0"}], "&&", 
       RowBox[{"EvenQ", "[", 
        RowBox[{"m", "-", "l", "-", "3"}], "]"}]}], "]"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "same", " ", "for", " ", "invfourier", "\[IndentingNewLine]", "use", " ", 
     "that", " ", 
     RowBox[{"F", "^", 
      RowBox[{"-", 
       RowBox[{"1", "[", "f", "]"}]}]}], 
     RowBox[{"(", "r", ")"}]}], "=", 
    RowBox[{
     RowBox[{"F", "[", "f", "]"}], 
     RowBox[{"(", 
      RowBox[{"-", "r"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"gives", " ", "factor", " ", "of", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "l"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invfourierT", "[", 
   RowBox[{"invk", "[", "m_", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{
      RowBox[{"-", "m"}], ",", "0"}], "]"}], 
    RowBox[{"invr", "[", 
     RowBox[{"3", "-", "m"}], "]"}]}], "/;", 
   RowBox[{
    RowBox[{"Not", "[", 
     RowBox[{
      RowBox[{"m", "\[LessEqual]", "0"}], "&&", 
      RowBox[{"EvenQ", "[", "m", "]"}]}], "]"}], "&&", 
    RowBox[{"Not", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"m", "-", "3"}], "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"EvenQ", "[", 
       RowBox[{"m", "-", "3"}], "]"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invfourierT", "[", 
   RowBox[{
    RowBox[{"invk", "[", "m_", "]"}], 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"l_", ",", "l_", ",", "k"}], "]"}], "[", "idc__", "]"}]}], 
   "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", "l"}], " ", 
    RowBox[{"Psi", "[", 
     RowBox[{
      RowBox[{"-", "m"}], ",", "l"}], "]"}], 
    RowBox[{"invr", "[", 
     RowBox[{"3", "-", "m"}], "]"}], 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"l", ",", "l", ",", "r"}], "]"}], "[", "idc", "]"}]}], "/;", 
   RowBox[{
    RowBox[{"Not", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"m", "+", "l"}], "\[LessEqual]", "0"}], "&&", 
      RowBox[{"EvenQ", "[", 
       RowBox[{"m", "+", "l"}], "]"}]}], "]"}], "&&", 
    RowBox[{"Not", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"m", "-", "l", "-", "3"}], "\[GreaterEqual]", "0"}], "&&", 
      RowBox[{"EvenQ", "[", 
       RowBox[{"m", "-", "l", "-", "3"}], "]"}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invfourierT", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"l_", ",", "l_", ",", "k"}], "]"}], "[", "idc__", "]"}], "]"}], 
   ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "l"}], " ", 
     RowBox[{"Psi", "[", 
      RowBox[{"0", ",", "l"}], "]"}], 
     RowBox[{"invr", "[", "3", "]"}], 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"l", ",", "l", ",", "r"}], "]"}], "[", "idc", "]"}]}], "/;", 
    RowBox[{
     RowBox[{"Not", "[", 
      RowBox[{
       RowBox[{"l", "\[LessEqual]", "0"}], "&&", 
       RowBox[{"EvenQ", "[", "l", "]"}]}], "]"}], "&&", 
     RowBox[{"Not", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "l"}], "-", "3"}], "\[GreaterEqual]", "0"}], "&&", 
       RowBox[{"EvenQ", "[", 
        RowBox[{
         RowBox[{"-", "l"}], "-", "3"}], "]"}]}], "]"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"that", " ", "verify", " ", 
     RowBox[{"invfourier", "[", 
      RowBox[{"fourier", "[", "f", "]"}], "]"}]}], "\[Equal]", "f"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "test", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"test", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"invr", "[", "5", "]"}], 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"l", ",", "l", ",", "r"}], "]"}], "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"idx", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "l"}], "}"}]}], "]"}]}], "]"}]}], "//",
          "toPolyadics"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"test", "-", " ", 
        RowBox[{"invfourier", "[", 
         RowBox[{"fourier", "[", "test", "]"}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}], "//", "Timing"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "1", ",", "5", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "test", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"test", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"l", ",", "l", ",", "r"}], "]"}], "[", 
          RowBox[{"Sequence", "@@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"idx", "[", "j", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "l"}], "}"}]}], "]"}]}], "]"}], "//",
          "toPolyadics"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"test", "-", " ", 
        RowBox[{"invfourier", "[", 
         RowBox[{"fourier", "[", "test", "]"}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}], "//", "Timing"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "1", ",", "5"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "test", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"test", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"invr", "[", "4", "]"}], 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"l", ",", "l", ",", "r"}], "]"}], "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"idx", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "l"}], "}"}]}], "]"}]}], "]"}]}], "//",
          "toPolyadics"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"test", "-", " ", 
        RowBox[{"invfourier", "[", 
         RowBox[{"fourier", "[", "test", "]"}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}], "//", "Timing"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}]}], "Input"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1211, 610},
WindowMargins->{{Automatic, 33}, {Automatic, 50}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 232, 5, 64, "Section",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[815, 29, 142, 2, 66, "Title",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[982, 35, 129, 2, 63, "Subchapter",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1136, 41, 137, 2, 44, "Subsection",
 InitializationCell->True],
Cell[1276, 45, 1168, 33, 168, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[2481, 83, 212, 3, 36, "Subsection",
 InitializationCell->True],
Cell[2696, 88, 16504, 397, 1713, "Input",
 InitializationCell->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19249, 491, 142, 2, 63, "Subchapter",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[19416, 497, 129, 2, 44, "Subsection",
 InitializationCell->True],
Cell[19548, 501, 4650, 123, 327, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[24235, 629, 127, 2, 36, "Subsection",
 InitializationCell->True],
Cell[24365, 633, 4588, 123, 537, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[28990, 761, 185, 3, 36, "Subsection",
 InitializationCell->True],
Cell[29178, 766, 2622, 73, 306, "Input",
 InitializationCell->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31849, 845, 181, 3, 63, "Subchapter",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[32055, 852, 170, 2, 44, "Subsection",
 InitializationCell->True],
Cell[32228, 856, 3628, 90, 264, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[35893, 951, 130, 2, 36, "Subsection",
 InitializationCell->True],
Cell[36026, 955, 5570, 136, 831, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[41633, 1096, 156, 2, 36, "Subsection",
 InitializationCell->True],
Cell[41792, 1100, 2650, 66, 432, "Input",
 InitializationCell->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44491, 1172, 149, 2, 63, "Subchapter",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[44665, 1178, 132, 2, 44, "Subsection",
 InitializationCell->True],
Cell[44800, 1182, 1614, 47, 117, "Input",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[46451, 1234, 145, 2, 44, "Subsection",
 InitializationCell->True],
Cell[46599, 1238, 6776, 186, 840, "Input",
 InitializationCell->True]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53436, 1431, 111, 1, 92, "Title"],
Cell[53550, 1434, 3053, 97, 287, "Subsubsection"],
Cell[CellGroupData[{
Cell[56628, 1535, 107, 1, 50, "Section"],
Cell[56738, 1538, 5942, 155, 600, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62717, 1698, 120, 1, 64, "Section"],
Cell[62840, 1701, 5308, 156, 558, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68185, 1862, 119, 1, 64, "Section"],
Cell[68307, 1865, 4606, 125, 390, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72950, 1995, 122, 1, 64, "Section"],
Cell[73075, 1998, 13360, 401, 1167, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)


